Accounting for speckle scale beam-bending in classical ray tracing schemes for propagating realistic pulses in indirect drive ignition conditions

We propose a semi-analytical modeling of smoothed laser beams deviation induced by plasma flows. Based on a Gaussian description of speckles, the model includes spatial, temporal and polarization smoothing techniques,through fits issued from hydrodynamic simulations with a paraxial description of electromagnetic waves. This beam bending model is then included in a ray tracing algorithm, and carefully validated. When applied as a post-process to the propagation of the inner cone in a full-scale simulation of a NIF experiment,the beam bending along the path of the laser affects the refraction conditions inside the hohlraum and the energy deposition, and could explain the anomalous refraction measurements, the so-called glint observed in some NIF experiments.

==> raybbssd.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Mon May 18 15:51:42 2020

@author: Charles
"""


import scipy.special
from scipy import signal
import numpy as np
import numpy.matlib as ma
import os.path, glob, re
import matplotlib.pyplot as plt
import matplotlib.font_manager as fm
from matplotlib import cm
import pylab
import sys
from scipy.special import  erf
from scipy.optimize import curve_fit
from scipy.interpolate import griddata

from Smilei_plot import COUPES_Hera
from beam_bending import bb_transientSSD
from beam_bending import transient_3D
from beam_bending import alpha_kin_bb
from solver_FSBS_SSD import g0IAW
from solver_FSBS_SSD import g0IAW_fitcasa
from solver_FSBS_SSD import correction_NL
from solver_FSBS_SSD import taux_collisionnel
from alphakin_Berger2005 import alpha_kin_coll 

def comp_ray_herassd(fileray,folderhera,nt=[10,35],figure=1):
    #ray
    r=COUPES_Hera(path=fileray, figure =None)
    xr,yr,Ir=r['x'],r['y'],r['data']
    ymr=0*xr
    for ix in range(len(xr)): 
        ymr[ix] = np.trapz(Ir[:,ix]*yr,yr) / np.trapz(Ir[:,ix],yr)
    
    #parax
    it=nt[0]
    fhera=folderhera+'/POST1D/COUPES/N0_sur_nc_z=0.00e+00_0.gpb'
    r=COUPES_Hera(path=fhera, figure =None)
    xh,yh=r['x'],r['y']
    ymh=0*xh
    ntot=0
    while it<=nt[1]:
        print('file number : ',it)
        try:
            fhera=folderhera+'POST1D/COUPES/module_pompe_z=0.00e+00_'+str(it)+'.gpb'
            r=COUPES_Hera(path=fhera, figure =None)
            Ih=r['data']
            for ix in range(len(xh)):
                ymh[ix]+= np.trapz(Ih[:,ix]*yh,yh) / np.trapz(Ih[:,ix],yh)
            ntot+=1

        except:
            print('no file')
        it+=1
    ymh/=ntot

    if figure is None:
        return xr,ymr,xh,ymh
    if figure is not None: 
        plt.rcParams.update({'font.size': 20})
        fig = plt.figure(figure, figsize=[6,3])
        fig.clf()
        ax = fig.add_subplot(1,1,1)
        plt.subplots_adjust(left=0.14, right=1, top=0.9, bottom=0.24) 
        plt.plot(xh*1e3,(ymh-ymh[0])*1e6,'k',linewidth=2)
        plt.plot(xr*1e3,(ymr-ymr[0])*1e6,'--k',linewidth=2)
        ax.set_ylabel("$y$ ($\\mu$m)")
        ax.set_xlabel("$x$ (mm)")
        #ax.set_ylim(0,3)
        #ax.set_xlim(xmin, xmax,xtick)
        fig.canvas.draw()
        plt.show()

def figure_raybbssd(figure=1,save=1,update_ray=False):
    if isinstance(save,basestring):
        print('Load file ',save)
        r = np.load(save)[0]
        xrH1m1,ymrH1m1,xhH1m1,ymhH1m1= r['xrH1m1'],r['ymrH1m1'],r['xhH1m1'],r['ymhH1m1']
        xrH1m3,ymrH1m3,xhH1m3,ymhH1m3= r['xrH1m3'],r['ymrH1m3'],r['xhH1m3'],r['ymhH1m3']
        xrH1m5,ymrH1m5,xhH1m5,ymhH1m5= r['xrH1m5'],r['ymrH1m5'],r['xhH1m5'],r['ymhH1m5']
        xrH1m11,ymrH1m11,xhH1m11,ymhH1m11= r['xrH1m11'],r['ymrH1m11'],r['xhH1m11'],r['ymhH1m11']
        
        xrH3m1,ymrH3m1,xhH3m1,ymhH3m1= r['xrH3m1'],r['ymrH3m1'],r['xhH3m1'],r['ymhH3m1']
        xrH3m3,ymrH3m3,xhH3m3,ymhH3m3= r['xrH3m3'],r['ymrH3m3'],r['xhH3m3'],r['ymhH3m3']
        xrH3m5,ymrH3m5,xhH3m5,ymhH3m5= r['xrH3m5'],r['ymrH3m5'],r['xhH3m5'],r['ymhH3m5']
        xrH3m11,ymrH3m11,xhH3m11,ymhH3m11= r['xrH3m11'],r['ymrH3m11'],r['xhH3m11'],r['ymhH3m11']
        
        xrHem1,ymrHem1,xhHem1,ymhHem1= r['xrHem1'],r['ymrHem1'],r['xhHem1'],r['ymhHem1']
        xrHem3,ymrHem3,xhHem3,ymhHem3= r['xrHem3'],r['ymrHem3'],r['xhHem3'],r['ymhHem3']
        xrHem5,ymrHem5,xhHem5,ymhHem5= r['xrHem5'],r['ymrHem5'],r['xhHem5'],r['ymhHem5']
        xrHem11,ymrHem11,xhHem11,ymhHem11= r['xrHem11'],r['ymrHem11'],r['xhHem11'],r['ymhHem11']
        if update_ray:
            #H100
            fray='ray_beam_bending_H1kev_100eV_1e14_ssd1/POST1D/COUPES/I_ray_z=0.00e+00_2.gpb'
            r=COUPES_Hera(path=fray, figure =None)
            xr,yr,Ir=r['x'],r['y'],r['data'] 
            ymr=0*xr
            for ix in range(len(xr)): 
                ymr[ix] = np.trapz(Ir[:,ix]*yr,yr) / np.trapz(Ir[:,ix],yr)
            xrH1m1,ymrH1m1=xr,ymr

            fray='ray_beam_bending_H1kev_100eV_1e14_ssd3/POST1D/COUPES/I_ray_z=0.00e+00_3.gpb'
            r=COUPES_Hera(path=fray, figure =None)
            xr,yr,Ir=r['x'],r['y'],r['data'] 
            ymr=0*xr
            for ix in range(len(xr)): 
                ymr[ix] = np.trapz(Ir[:,ix]*yr,yr) / np.trapz(Ir[:,ix],yr)
            xrH1m3,ymrH1m3=xr,ymr
            fray='ray_beam_bending_H1kev_100eV_1e14_ssd5/POST1D/COUPES/I_ray_z=0.00e+00_3.gpb'
            r=COUPES_Hera(path=fray, figure =None)
            xr,yr,Ir=r['x'],r['y'],r['data'] 
            ymr=0*xr
            for ix in range(len(xr)): 
                ymr[ix] = np.trapz(Ir[:,ix]*yr,yr) / np.trapz(Ir[:,ix],yr)
            xrH1m5,ymrH1m5=xr,ymr
            fray='ray_beam_bending_H1kev_100eV_1e14_ssd11/POST1D/COUPES/I_ray_z=0.00e+00_3.gpb'
            r=COUPES_Hera(path=fray, figure =None)
            xr,yr,Ir=r['x'],r['y'],r['data'] 
            ymr=0*xr
            for ix in range(len(xr)): 
                ymr[ix] = np.trapz(Ir[:,ix]*yr,yr) / np.trapz(Ir[:,ix],yr)
            xrH1m11,ymrH1m11=xr,ymr

             #H300
            fray='ray_beam_bending_H1kev_300eV_6e14_ssd1/POST1D/COUPES/I_ray_z=0.00e+00_2.gpb'
            r=COUPES_Hera(path=fray, figure =None)
            xr,yr,Ir=r['x'],r['y'],r['data'] 
            ymr=0*xr
            for ix in range(len(xr)): 
                ymr[ix] = np.trapz(Ir[:,ix]*yr,yr) / np.trapz(Ir[:,ix],yr)
            xrH3m1,ymrH3m1=xr,ymr

            fray='ray_beam_bending_H1kev_300eV_6e14_ssd3/POST1D/COUPES/I_ray_z=0.00e+00_3.gpb'
            r=COUPES_Hera(path=fray, figure =None)
            xr,yr,Ir=r['x'],r['y'],r['data'] 
            ymr=0*xr
            for ix in range(len(xr)): 
                ymr[ix] = np.trapz(Ir[:,ix]*yr,yr) / np.trapz(Ir[:,ix],yr)
            xrH3m3,ymrH3m3=xr,ymr
            fray='ray_beam_bending_H1kev_300eV_6e14_ssd5/POST1D/COUPES/I_ray_z=0.00e+00_3.gpb'
            r=COUPES_Hera(path=fray, figure =None)
            xr,yr,Ir=r['x'],r['y'],r['data'] 
            ymr=0*xr
            for ix in range(len(xr)): 
                ymr[ix] = np.trapz(Ir[:,ix]*yr,yr) / np.trapz(Ir[:,ix],yr)
            xrH3m5,ymrH3m5=xr,ymr
            fray='ray_beam_bending_H1kev_300eV_6e14_ssd11/POST1D/COUPES/I_ray_z=0.00e+00_3.gpb'
            r=COUPES_Hera(path=fray, figure =None)
            xr,yr,Ir=r['x'],r['y'],r['data'] 
            ymr=0*xr
            for ix in range(len(xr)): 
                ymr[ix] = np.trapz(Ir[:,ix]*yr,yr) / np.trapz(Ir[:,ix],yr)
            xrH3m11,ymrH3m11=xr,ymr
            
            #He
            fray='ray_beam_bending_He2kev_500eV_1e14_ssd1/POST1D/COUPES/I_ray_z=0.00e+00_2.gpb'
            r=COUPES_Hera(path=fray, figure =None)
            xr,yh,Ir=r['x'],r['y'],r['data'] 
            ymr=0*xr
            for ix in range(len(xr)): 
                ymr[ix] = np.trapz(Ir[:,ix]*yr,yr) / np.trapz(Ir[:,ix],yr)
            xrHem1,ymrHem1=xr,ymr

            fray='ray_beam_bending_He2kev_500eV_1e14_ssd3/POST1D/COUPES/I_ray_z=0.00e+00_2.gpb'
            r=COUPES_Hera(path=fray, figure =None)
            xr,yh,Ir=r['x'],r['y'],r['data'] 
            ymr=0*xr
            for ix in range(len(xr)): 
                ymr[ix] = np.trapz(Ir[:,ix]*yr,yr) / np.trapz(Ir[:,ix],yr)
            xrHem3,ymrHem3=xr,ymr
            fray='ray_beam_bending_He2kev_500eV_1e14_ssd5/POST1D/COUPES/I_ray_z=0.00e+00_3.gpb'
            r=COUPES_Hera(path=fray, figure =None)
            xr,yr,Ir=r['x'],r['y'],r['data'] 
            ymr=0*xr
            for ix in range(len(xr)): 
                ymr[ix] = np.trapz(Ir[:,ix]*yr,yr) / np.trapz(Ir[:,ix],yr)
            xrHem5,ymrHem5=xr,ymr
            fray='ray_beam_bending_He2kev_500eV_1e14_ssd11/POST1D/COUPES/I_ray_z=0.00e+00_3.gpb'
            r=COUPES_Hera(path=fray, figure =None)
            xr,yr,Ir=r['x'],r['y'],r['data'] 
            ymr=0*xr
            for ix in range(len(xr)): 
                ymr[ix] = np.trapz(Ir[:,ix]*yr,yr) / np.trapz(Ir[:,ix],yr)
            xrHem11,ymrHem11=xr,ymr
            
    else:
        #H100
        fray='ray_beam_bending_H1kev_100eV_1e14_ssd1/POST1D/COUPES/I_ray_z=0.00e+00_2.gpb'
        fhera='ep_1keV_100eV_bending_M1_2D_ssddeg1_NC/'
        xrH1m1,ymrH1m1,xhH1m1,ymhH1m1=comp_ray_herassd(fray,fhera,nt=[10,45],figure=None)

        fray='ray_beam_bending_H1kev_100eV_1e14_ssd3/POST1D/COUPES/I_ray_z=0.00e+00_2.gpb'
        fhera='ep_1keV_100eV_bending_M1_2D_ssddeg3_NC/'
        xrH1m3,ymrH1m3,xhH1m3,ymhH1m3=comp_ray_herassd(fray,fhera,nt=[10,45],figure=None)
        fray='ray_beam_bending_H1kev_100eV_1e14_ssd5/POST1D/COUPES/I_ray_z=0.00e+00_2.gpb'
        fhera='ep_1keV_100eV_bending_M1_2D_ssddeg5_NC/'
        xrH1m5,ymrH1m5,xhH1m5,ymhH1m5=comp_ray_herassd(fray,fhera,nt=[10,45],figure=None)
        fray='ray_beam_bending_H1kev_100eV_1e14_ssd11/POST1D/COUPES/I_ray_z=0.00e+00_2.gpb'
        fhera='ep_1keV_100eV_bending_M1_2D_ssddeg11_NC/'
        xrH1m11,ymrH1m11,xhH1m11,ymhH1m11=comp_ray_herassd(fray,fhera,nt=[10,45],figure=None)

        #H300
        fray='ray_beam_bending_H1kev_300eV_6e14_ssd1/POST1D/COUPES/I_ray_z=0.00e+00_2.gpb'
        fhera='ep_1keV_300eV_bending_M1p2_2D_ssddeg1_NC/'
        xrH3m1,ymrH3m1,xhH3m1,ymhH3m1=comp_ray_herassd(fray,fhera,nt=[10,45],figure=None)

        fray='ray_beam_bending_H1kev_300eV_6e14_ssd3/POST1D/COUPES/I_ray_z=0.00e+00_2.gpb'
        fhera='ep_1keV_300eV_bending_M1p2_2D_ssddeg3_NC/'
        xrH3m3,ymrH3m3,xhH3m3,ymhH3m3=comp_ray_herassd(fray,fhera,nt=[10,45],figure=None)
        fray='ray_beam_bending_H1kev_300eV_6e14_ssd5/POST1D/COUPES/I_ray_z=0.00e+00_2.gpb'
        fhera='ep_1keV_300eV_bending_M1p2_2D_ssddeg5_NC/'
        xrH3m5,ymrH3m5,xhH3m5,ymhH3m5=comp_ray_herassd(fray,fhera,nt=[10,45],figure=None)
        fray='ray_beam_bending_H1kev_300eV_6e14_ssd11/POST1D/COUPES/I_ray_z=0.00e+00_2.gpb'
        fhera='ep_1keV_300eV_bending_M1p2_2D_ssddeg11_NC/'
        xrH3m11,ymrH3m11,xhH3m11,ymhH3m11=comp_ray_herassd(fray,fhera,nt=[10,45],figure=None)
    
    #He
        fray='ray_beam_bending_He2kev_500eV_1e14_ssd1/POST1D/COUPES/I_ray_z=0.00e+00_2.gpb'
        fhera='ep_He2keV_500eV_bending_M1_2D_ssddeg1_NC/'
        xrHem1,ymrHem1,xhHem1,ymhHem1=comp_ray_herassd(fray,fhera,nt=[10,45],figure=None)

        fray='ray_beam_bending_He2kev_500eV_1e14_ssd3/POST1D/COUPES/I_ray_z=0.00e+00_2.gpb'
        fhera='ep_He2keV_500eV_bending_M1_2D_ssddeg3_NC/'
        xrHem3,ymrHem3,xhHem3,ymhHem3=comp_ray_herassd(fray,fhera,nt=[10,45],figure=None)
        fray='ray_beam_bending_He2kev_500eV_1e14_ssd5/POST1D/COUPES/I_ray_z=0.00e+00_2.gpb'
        fhera='ep_He2keV_500eV_bending_M1_2D_ssddeg5_NC/'
        xrHem5,ymrHem5,xhHem5,ymhHem5=comp_ray_herassd(fray,fhera,nt=[10,45],figure=None)
        fray='ray_beam_bending_He2kev_500eV_1e14_ssd11/POST1D/COUPES/I_ray_z=0.00e+00_2.gpb'
        fhera='ep_He2keV_500eV_bending_M1_2D_ssddeg11_NC/'
        xrHem11,ymrHem11,xhHem11,ymhHem11=comp_ray_herassd(fray,fhera,nt=[10,45],figure=None)
   
    if save==1:
        res={  	'xrH1m1':xrH1m1,'ymrH1m1':ymrH1m1,'xhH1m1':xhH1m1,'ymhH1m1':ymhH1m1,	
                'xrH1m3':xrH1m3,'ymrH1m3':ymrH1m3,'xhH1m3':xhH1m3,'ymhH1m3':ymhH1m3,
            'xrH1m5':xrH1m5,'ymrH1m5':ymrH1m5,'xhH1m5':xhH1m5,'ymhH1m5':ymhH1m5,
            'xrH1m11':xrH1m11,'ymrH1m11':ymrH1m11,'xhH1m11':xhH1m11,'ymhH1m11':ymhH1m11,
            'xrH3m1':xrH3m1,'ymrH3m1':ymrH3m1,'xhH3m1':xhH3m1,'ymhH3m1':ymhH3m1,
            'xrH3m3':xrH3m3,'ymrH3m3':ymrH3m3,'xhH3m3':xhH3m3,'ymhH3m3':ymhH3m3,
            'xrH3m5':xrH3m5,'ymrH3m5':ymrH3m5,'xhH3m5':xhH3m5,'ymhH3m5':ymhH3m5,
            'xrH3m11':xrH3m11,'ymrH3m11':ymrH3m11,'xhH3m11':xhH3m11,'ymhH3m11':ymhH3m11,	
            'xrHem1':xrHem1,'ymrHem1':ymrHem1,'xhHem1':xhHem1,'ymhHem1':ymhHem1,
            'xrHem3':xrHem3,'ymrHem3':ymrHem3,'xhHem3':xhHem3,'ymhHem3':ymhHem3,
            'xrHem5':xrHem5,'ymrHem5':ymrHem5,'xhHem5':xhHem5,'ymhHem5':ymhHem5,
            'xrHem11':xrHem11,'ymrHem11':ymrHem11,'xhHem11':xhHem11,'ymhHem11':ymhHem11 }
        np.save('compRayHera_bssd',[res]) 
    
    print(xrH1m3,ymrH1m3)
    if figure is not None: 
        plt.rcParams.update({'font.size': 25})
        fig = plt.figure(figure, figsize=[7,6])
        fig.clf()
        ax = fig.add_subplot(1,1,1)
        plt.subplots_adjust(left=0.2, right=0.95, top=0.9, bottom=0.2)
        #print(ymhH1m1)
        plt.plot(xhH1m1*1e3,(ymhH1m1-ymhH1m1[0])*1e6,'g',linewidth=2)
        plt.plot(xrH1m1*1e3,(ymrH1m1-ymrH1m1[0])*1e6,'--g',linewidth=2)
        h,=plt.plot(xhH1m3*1e3,(ymhH1m3-ymhH1m3[0])*1e6,'k',linewidth=2)
        r,=plt.plot(xrH1m3*1e3,(ymrH1m3-ymrH1m3[0])*1e6,'--k',linewidth=2)
        plt.plot(xhH1m5*1e3,(ymhH1m5-ymhH1m5[0])*1e6,'r',linewidth=2)
        plt.plot(xrH1m5*1e3,(ymrH1m5-ymrH1m5[0])*1e6,'--r',linewidth=2)
        plt.plot(xhH1m11*1e3,(ymhH1m11-ymhH1m11[0])*1e6,'b',linewidth=2)
        plt.plot(xrH1m11*1e3,(ymrH1m11-ymrH1m11[0])*1e6,'--b',linewidth=2)
        prop = fm.FontProperties(size=18)
        ax.legend([h,r],['paraxial','ray tracing'],loc=0,frameon=False,prop=prop)
        ax.set_ylabel("$y$ ($\\mu$m)")
        ax.set_xlabel("$x$ (mm)")
        #ax.set_ylim(0,3)
        #ax.set_xlim(xmin, xmax,xtick)
        fig.canvas.draw()
        plt.show()

        fig = plt.figure(figure+1, figsize=[7,6])
        fig.clf()
        ax = fig.add_subplot(1,1,1)
        plt.subplots_adjust(left=0.2, right=0.95, top=0.9, bottom=0.2)
         
        plt.plot(xhH1m1*1e3,(ymhH3m1-ymhH3m1[0])*1e6,'g',linewidth=2)
        plt.plot(xrH1m1*1e3,(ymrH3m1-ymrH3m1[0])*1e6,'--g',linewidth=2)

        h,=plt.plot(xhH1m3*1e3,(ymhH3m3-ymhH3m3[0])*1e6,'k',linewidth=2)
        r,=plt.plot(xrH1m3*1e3,(ymrH3m3-ymrH3m3[0])*1e6,'--k',linewidth=2)
        plt.plot(xhH1m5*1e3,(ymhH3m5-ymhH3m5[0])*1e6,'r',linewidth=2)
        plt.plot(xrH1m5*1e3,(ymrH3m5-ymrH3m5[0])*1e6,'--r',linewidth=2)
        plt.plot(xhH1m11*1e3,(ymhH3m11-ymhH3m11[0])*1e6,'b',linewidth=2)
        prop = fm.FontProperties(size=18)
        plt.plot(xrH1m11*1e3,(ymrH3m11-ymrH3m11[0])*1e6,'--b',linewidth=2)
        ax.legend([h,r],['paraxial','ray tracing'],loc=0,frameon=False,prop=prop)

        ax.set_ylabel("$y$ ($\\mu$m)")
        ax.set_xlabel("$x$ (mm)")
        #ax.set_ylim(0,3)
        #ax.set_xlim(xmin, xmax,xtick)
        fig.canvas.draw()
        plt.show()
    
        fig = plt.figure(figure+2, figsize=[7,6])
        fig.clf()
        ax = fig.add_subplot(1,1,1)
        plt.subplots_adjust(left=0.2, right=0.95, top=0.9, bottom=0.2)
         
        h,=plt.plot(xhHem1*1e3,(ymhHem1-ymhHem1[0])*1e6,'g',linewidth=2)
        r,=plt.plot(xrHem1*1e3,(ymrHem1-ymrHem1[0])*1e6,'--g',linewidth=2)

        h,=plt.plot(xhHem3*1e3,(ymhHem3-ymhHem3[0])*1e6,'k',linewidth=2)
        r,=plt.plot(xrHem3*1e3,(ymrHem3-ymrHem3[0])*1e6,'--k',linewidth=2)
        plt.plot(xhHem5*1e3,(ymhHem5-ymhHem5[0])*1e6,'r',linewidth=2)
        plt.plot(xrHem5*1e3,(ymrHem5-ymrHem5[0])*1e6,'--r',linewidth=2)
        plt.plot(xhHem11*1e3,(ymhHem11-ymhHem11[0])*1e6,'b',linewidth=2)
        prop = fm.FontProperties(size=18)
        plt.plot(xrHem11*1e3,(ymrHem11-ymrHem11[0])*1e6,'--b',linewidth=2)
        ax.legend([h,r],['paraxial','ray tracing'],loc=0,frameon=False,prop=prop)
        ax.set_ylabel("$y$ ($\\mu$m)")
        ax.set_xlabel("$x$ (mm)")
        #ax.set_ylim(0,3)
        #ax.set_xlim(xmin, xmax,xtick)
        fig.canvas.draw()
        plt.show()
        
def figure_raybbssd_vsf(figure=1,save=1,update_ray=False):
    if isinstance(save,basestring):
    	print('Load file ',save)
    	r = np.load(save)[0]
    	xrf6p5,ymrf6p5,xhf6p5,ymhf6p5= r['xrf6p5'],r['ymrf6p5'],r['xhf6p5'],r['ymhf6p5']
    	xrf8,ymrf8,xhf8,ymhf8= r['xrf8'],r['ymrf8'],r['xhf8'],r['ymhf8']
    	xrf9,ymrf9,xhf9,ymhf9= r['xrf9'],r['ymrf9'],r['xhf9'],r['ymhf9']
    	xrf15,ymrf15,xhf15,ymhf15= r['xrf15'],r['ymrf15'],r['xhf15'],r['ymhf15']
    else: 
        if update_ray:
            #H100
            fray='ray_beam_bending_H1kev_100eV_1e14_ssd1/POST1D/COUPES/I_ray_z=0.00e+00_3.gpb'
            r=COUPES_Hera(path=fray, figure =None)
            xr,yr,Ir=r['x'],r['y'],r['data'] 
            ymr=0*xr
            for ix in range(len(xr)): 
                ymr[ix] = np.trapz(Ir[:,ix]*yr,yr) / np.trapz(Ir[:,ix],yr)
            xrH1m1,ymrH1m1=xr,ymr

            
        else:
           
            #He
            fray='ray_beam_bending_He2kev_500eV_1e14_ssd3/POST1D/COUPES/I_ray_z=0.00e+00_2.gpb'
            fhera='ep_He2keV_500eV_bending_M1_2D_ssddeg3_NC/'
            xrf6p5,ymrf6p5,xhf6p5,ymhf6p5=comp_ray_herassd(fray,fhera,nt=[10,45],figure=None)
            
            fray='ray_beam_bending_He2kev_500eV_1e14_ssd3_f8/POST1D/COUPES/I_ray_z=0.00e+00_2.gpb'
            fhera='ep_He2keV_500eV_bending_M1_2D_ssddeg3_NC_f8/'
            xrf8,ymrf8,xhf8,ymhf8=comp_ray_herassd(fray,fhera,nt=[10,45],figure=None)
             
            
            fray='ray_beam_bending_He2kev_500eV_1e14_ssd3_f9/POST1D/COUPES/I_ray_z=0.00e+00_2.gpb'
            fhera='ep_He2keV_500eV_bending_M1_2D_ssddeg3_NC_f9/'
            xrf9,ymrf9,xhf9,ymhf9=comp_ray_herassd(fray,fhera,nt=[10,45],figure=None)
            
            
            fray='ray_beam_bending_He2kev_500eV_1e14_ssd3_f15/POST1D/COUPES/I_ray_z=0.00e+00_2.gpb'
            fhera='ep_He2keV_500eV_bending_M1_2D_ssddeg3_NC_f15/'
            xrf15,ymrf15,xhf15,ymhf15=comp_ray_herassd(fray,fhera,nt=[10,45],figure=None)

        if save==1:
            res={  	'xrf6p5':xrf6p5,'ymrf6p5':ymrf6p5,'xhf6p5':xhf6p5,'ymhf6p5':ymhf6p5, 	
                'xrf8':xrf8,'ymrf8':ymrf8,'xhf8':xhf8,'ymhf8':ymhf8,		
                'xrf9':xrf9,'ymrf9':ymrf9,'xhf9':xhf9,'ymhf9':ymhf9,		
                'xrf15':xrf15,'ymrf15':ymrf15,'xhf15':xhf15,'ymhf15':ymhf15
                }
            np.save('compRayHera_bssd_vsf',[res]) 

    f=np.array([6.5,8.,9.2,15.])
    dyh = np.array([ np.max(ymhf6p5), np.max(ymhf8), np.max(ymhf9), np.max(ymhf15) ])
    dyr = np.array([ np.max(ymrf6p5), np.max(ymrf8), np.max(ymrf9), np.max(ymrf15) ])
   
    #theory
    fth=np.linspace(5,20,200)
    tt=np.linspace(0,40e-12,200)
    def yth_vs_f(ff):
        rt = bb_transientSSD(t=tt,M=1,Te=2000.,I0=1e14,Ti=[500.],Z=[2.],A=[4.],nesnc=0.1,
	        nc=9e27,fnum=ff,Lx=2e-3,figure=None,nusw=0.031,cs=None,ftau=1, m1w=3,fluid=True)
        yth1g = rt['fgauss'] * rt['yinf']* 1.
        return yth1g[199]
    
    yth=0*fth
    for iff in range(len(fth)):
        yth[iff]=yth_vs_f(fth[iff])

    if figure is not None: 
        plt.rcParams.update({'font.size': 25})
        fig = plt.figure(figure, figsize=[7,6])
        fig.clf()
        ax = fig.add_subplot(1,1,1)
        plt.subplots_adjust(left=0.2, right=0.95, top=0.9, bottom=0.2)
        h,=plt.plot(f,dyh*1e6,'ok',ms=10,markeredgecolor='black')
        r,=plt.plot(f,dyr*1e6,'^k',ms=10,markeredgecolor='black')
        th,=plt.plot(fth, yth*1e6,'k',linewidth=2)
        th2,=plt.plot(fth, 13.7*6.5/fth,'--k',linewidth=2)
        prop = fm.FontProperties(size=18)
        ax.legend([h,r,th,th2],['paraxial','ray tracing','theory, $S=1$', '$\propto 1/f_\sharp$'],loc=0,frameon=False,prop=prop)
        ax.set_ylabel("$y$ ($\\mu$m)")
        ax.set_xlabel("$f_\sharp$")
        #ax.set_ylim(0,3)
        #ax.set_xlim(xmin, xmax,xtick)
        fig.canvas.draw()
        plt.show()
 
def figure_raybbssd_vsf3D(figure=1):
    #ray
    f=np.array([6.,8.88,10,12.])
    dyr = np.array([ 16.7, 7., 5.5,3.7])*1e-6
   
    #Parax
    fh = np.array([8.88])
    dyh= np.array([6.07])*1e-6

    #theory
    fth = np.linspace(5,20,100)
    Sy, ftau = 1.7 , 2. 
    yth=0*fth
    for iff in range(len(fth)):
        yth[iff]= -Sy*Gauss3D_exact(M=.9,taussd=ftau*3.7e-12,I0=2e14,Te=2e3,Ti=[500.],nisne=[1./2.],g0=0.031,Z=[2.],A=[4.],nesnc=0.1, k0=2*np.pi/0.35e-6,f=fth[iff],N=1000,isnonlocal=False)*0.5*(2e-3)**2  


    if figure is not None: 
        plt.rcParams.update({'font.size': 25})
        fig = plt.figure(figure, figsize=[7,6])
        fig.clf()
        ax = fig.add_subplot(1,1,1)
        plt.subplots_adjust(left=0.2, right=0.95, top=0.9, bottom=0.2)
        h,=plt.plot(fh,dyh*1e6,'ok',ms=10,markeredgecolor='black')
        r,=plt.plot(f,dyr*1e6,'^k',ms=10,markeredgecolor='black')
        th,=plt.plot(fth, yth*1e6,'k',linewidth=2)
        th2,=plt.plot(fth, 13.7*6.5/fth,'--k',linewidth=2)
        prop = fm.FontProperties(size=18)
        ax.legend([h,r,th,th2],['paraxial','ray tracing','theory, $S=1.7$, $\\beta = 2$', '$\propto 1/f_\sharp$'],loc=0,frameon=False,prop=prop)
        ax.set_ylabel("$y$ ($\\mu$m)")
        ax.set_xlabel("$f_\sharp$")
        #ax.set_ylim(0,3)
        ax.set_xlim(5,20)
        fig.canvas.draw()
        plt.show()

#Eq. 38
def POPGhosal98_Eq38(M,Delta,I0,Te,Ti,g0,Z=2.,A=4.,wm=2*np.pi*14.25e9,nesnc=0.1, k0=2*np.pi/0.35e-6,f=8.,N=1000):
    km=k0/(2*f)
    l0=2*np.pi/k0
    dnsn=0.9e-13 * (l0/1e-6)**2 * I0 /Te 
    Ncc = 2*Delta +1
    #Ncc = Delta
    taussd=2*np.pi/wm/(2*Delta+1)
    cs=np.sqrt((Z*Te+3*Ti)/(A*1836*511000. ))*3e8
    g=taussd/(f*l0/cs)

    M+=0*Delta
    Delta+=0*M

    kx=np.linspace(-1,1,N)
    ky=np.linspace(-1,1,N)
    d_theta_sdx=0*M+0j
    for i in range(len(M)):
        integ=0*kx+0j
        for ix in range(N):
            k=np.sqrt(kx[ix]**2+ky**2)
            ind=(k<=1)
            integx=0*ky+0j
            integx[ind]=g[i]*k[ind]*ky[ind]*(1-2/np.pi*np.arcsin(k[ind])-2/np.pi*k[ind]*np.sqrt(1-k[ind]**2) )

            omm = (ky*M[i]/k-1)*g[i]*k/np.sqrt(1-np.exp(-Ncc[i]*np.abs(kx[ix])))
            omp = (ky*M[i]/k+1)*g[i]*k/np.sqrt(1-np.exp(-Ncc[i]*np.abs(kx[ix])))
            ff = np.sqrt(np.pi) *(np.exp(-0.25*omm**2 )- np.exp(-0.25*omp**2 ) )
            integx*=ff/np.sqrt(1-np.exp(-Ncc[i]*np.abs(kx[ix])))+0j
            
            integ[ix]=np.trapz(integx,ky)
        d_theta_sdx[i]=np.trapz(integ,kx)

    d_theta_sdx *= 0.125*nesnc*dnsn *k0**2/f**2 /(np.pi*km**2 )*k0#  /(f*l0)#/(2*np.pi*f)
    return np.real(d_theta_sdx)


#Eq. 45
def POPGhosal98_Eq45(M,Delta,I0,Te,Ti,g0,Z=2.,A=4.,wm=2*np.pi*14.25e9,nesnc=0.1, k0=2*np.pi/0.35e-6,f=8.,N=1000):
    km=k0/(2*f)
    l0=2*np.pi/k0
    dnsn=0.9e-13 * (l0/1e-6)**2 * I0 /Te 
    Ncc = 2*Delta +1
    #Ncc = Delta
    taussd=2*np.pi/wm/(2*Delta+1)
    cs=np.sqrt((Z*Te+3*Ti)/(A*1836*511000. ))*3e8
    g=taussd/(f*l0/cs)

    M+=0*Delta
    Delta+=0*M

    kx=np.linspace(-1,1,N)
    ky=np.linspace(-1,1,N)
    d_theta_sdx=0*M+0j
    for i in range(len(M)):
        integ=0*kx+0j
        for ix in range(N):
            k=np.sqrt(kx[ix]**2+ky**2)
            ind=k<=1
            integx=0*ky+0j
            integx[ind]= ky[ind]*(1-2/np.pi*np.arcsin(k[ind])-2/np.pi*k[ind]*np.sqrt(1-k[ind]**2) )+0j
            
            integx/= 1- ( 1j/(g[i]*k)*np.sqrt(1-np.exp(-Ncc[i]*np.abs(kx)))-ky*M[i]/k )**2 - 2*1j*g0*(  1j/(g[i]*k)*np.sqrt(1-np.exp(-Ncc[i]*np.abs(kx)))-ky*M[i]/k  )
            integ[ix]=np.trapz(integx,ky)
        d_theta_sdx[i]=np.trapz(integ,kx)

    d_theta_sdx *= 0.5*nesnc*dnsn *k0**2/f**2 * 1j/(np.pi*km**2 ) *k0# /(f*l0)#/(2*np.pi*f)
    return np.real(d_theta_sdx)

def Gauss3D(M,t,I0,Te,Ti,g0,Z= [2.],A=[4.],nisne=None,nesnc=0.1, k0=2*np.pi/0.35e-6,f=8.,N=1000,fluid=True):
     
    if g0 is None:
        g0 = g0IAW(Te=Te,Z=np.mean(Z),A=np.mean(A),Ti=np.mean(Ti)) 
    c=3.e8
    n=np.sqrt(1-nesnc)
    cs = np.sqrt((np.mean(Z)*Te+3*np.mean(Ti))/511000./1836./np.mean(A))*c
    #cs = np.sqrt((Z*Te+3*Ti)/511000./1836./A)*c
    nc=k0**2*c**2*8.85e-12*9.1e-31/(1.6e-19)**2
        
    if nisne is None:
        nisne = np.array(A)/np.array(A)/float(np.sum(np.array(Z)))

    vd=M*cs
    
    w0=np.sqrt((1.6e-19)**2*nc/(8.85e-12*9.1e-31))
    k0=w0/c
    l0=2*np.pi/k0
    sigma = l0*f
    dnsn = I0*1e4/(2*Te*1.6e-19*nc*c*n)

    theta=np.linspace(0,np.pi,N)
    ap=(-1j*M*np.cos(theta)-g0-1j*np.sqrt(1-g0**2) )/(2j*np.sqrt(1-g0**2) )
    am=(-1j*M*np.cos(theta)-g0+1j*np.sqrt(1-g0**2) )/(2j*np.sqrt(1-g0**2) )
    integ=0*t+0j
    ak=alpha_kin_bb(Te=Te, Ti=Ti,Z=Z,A=A,nisne=nisne, vphi=-vd*np.cos(theta),figure=None,k2lde2=0,fluid=fluid,g0=g0)

    for it in range(len(t)):
        gp= ( -g0+1j*np.sqrt(1-g0**2)-1j*M*np.cos(theta) )*cs*t[it]/sigma
        gm= ( -g0-1j*np.sqrt(1-g0**2)-1j*M*np.cos(theta) )*cs*t[it]/sigma
        Fp = (2*gp**2+1)*np.exp(gp**2)*(erf(gp)+1) +2*gp/np.sqrt(np.pi)
        Fm = (2*gm**2+1)*np.exp(gm**2)*(erf(gm)+1) +2*gm/np.sqrt(np.pi)
        inte = np.cos(theta)*ak*(1+ ap*Fp-am*Fm )
        integ[it] = np.trapz(inte,theta)
    dtheta_s_dx = 0.5*nesnc * dnsn / (2*sigma*np.sqrt(np.pi)) * np.imag(integ)
    return np.trapz(dtheta_s_dx,t)/np.max(t)

def theory_vs_dl(M,tau,g0=0.031,Z=2.,A=4.,Te=2000, Ti=500,I0=4e14,nesnc=0.1,f=8.,k0=2*np.pi/0.35e-6,figure=1):
    color=['k','r','b']

    plt.rcParams.update({'font.size': 25})
    fig = plt.figure(figure, figsize=[7,6])
    fig.clf()
    ax = fig.add_subplot(1,1,1)
    plt.subplots_adjust(left=0.2, right=0.95, top=0.9, bottom=0.2)
    
    c=3.e8
    n=np.sqrt(1-nesnc)
    cs = np.sqrt((Z*Te+3*Ti)/511000./1836./A)*c
    nc=k0**2*c**2*8.85e-12*9.1e-31/(1.6e-19)**2
        
    
    w0=np.sqrt((1.6e-19)**2*nc/(8.85e-12*9.1e-31))
    k0=w0/c
    l0=2*np.pi/k0
    sigma = l0*f
    dnsn = I0*1e4/(2*Te*1.6e-19*nc*c*n)


    Gth=0*M
    i=0
    for itau in tau :
        tt=np.linspace(1e-15,itau*sigma/cs,1000)
        for im in range(len(M)):
            Gth[im] =  -Gauss3D(M=M[im],t=tt,I0=4e14,Te=2e3,Ti=500,g0=g0,Z=2.,A=4.,nesnc=0.1, k0=2*np.pi/0.35e-6,f=8.,N=1000)/(0.5*nesnc*dnsn/sigma)
        Gdl = 5/8.* M*itau**3*(  16./15.+itau**2*(-16./25.*M**2+256/75.*g0**2-64./75. ) +itau*np.sqrt(np.pi) *g0*(-6./5.+itau**2*( M**2-8*g0**2/3.+4./3.) )  ) 
        
        #Gdl = -18 +(-4096/35.*g0**6+(768/5.*M**2+1024/7.)*g0**4+(-32*M**4-576/5.*M**2-1536/35.)*g0**2+64./35.+M**6+8*M**4+48/5.*M**2)*itau**6
        #Gdl+= ( -3456/35.*g0**4+(432/7.*M**2+2592/35.)*g0**2 -216/35.-27/7.*M**4-108/7.*M**2 )* itau**4 + (72/5.+54/5.*M**2-288/5.*g0**2 )*itau**2
        #Gdl+= 945/128.*g0*itau*np.sqrt(np.pi) * ( 96/35.+ (128/15.*g0**4+(-8*M**2-128./15.)*g0**2+8/5.+M**4+4*M**2 )*itau**4 + (-16/7.*M**2 +128/21.*g0**2 -64/21.)*itau**2)
        #Gdl*= -M*itau**3/(27.)
        #print(Gth-(1/383040*I)*M*(255360+(M^16+48*M^14+(2688/5)*M^12+(10752/5)*M^10+3584*M^8+(28672/11)*M^6+(114688/143)*M^4+(65536/715)*M^2+32768/12155)*`&tau;`^16+(-(152/17)*M^14-(17024/51)*M^12-(238336/85)*M^10-(136192/17)*M^8-(1361920/153)*M^6-(2179072/561)*M^4-(4358144/7293)*M^2-2490368/109395)*`&tau;`^14+((1064/15)*M^12+(29792/15)*M^10+(59584/5)*M^8+(68096/3)*M^6+(136192/9)*M^4+(544768/165)*M^2+1089536/6435)*`&tau;`^12+(-(6384/13)*M^10-(127680/13)*M^8-(510720/13)*M^6-(583680/13)*M^4-(194560/13)*M^2-155648/143)*`&tau;`^10+((31920/11)*M^8+(425600/11)*M^6+(1021440/11)*M^4+(583680/11)*M^2+194560/33)*`&tau;`^8+(-(42560/3)*M^6-(340480/3)*M^4-136192*M^2-77824/3)*`&tau;`^6+(54720*M^4+218880*M^2+87552)*`&tau;`^4+(-153216*M^2-204288)*`&tau;`^2)*`&tau;`^3)
        #print(Gdl)
        plt.plot(M,Gth,color[i],linewidth=2)
        plt.plot(M,Gdl,'--'+color[i],linewidth=2)
        i+=1
       
    #prop = fm.FontProperties(size=18)
    #ax.legend([h,hz,th3,th3p95],[
    #        '3D paraxial, $M=0.9$',
    #        '3D paraxial, $M=0.95$',
    #        '3D theory, $M=0.9$',
    #        '3D theory, $M=0.95$'],loc=0,frameon=False,prop=prop)

    ax.set_ylabel("$G$")
    ax.set_xlabel("$M_0$")
    ax.set_ylim(0,0.5)
    #ax.set_xlim(3, 20)
    fig.canvas.draw()
    plt.show()

def figure_bbssd_3d(figure=1,Sy=1.7,ftau=2.,Sz=1.7,ftauz=1,Sl=1.7,ftaul=1.5,Sydp=.8, ftaudp = 3):
    factm=1.
    fnum = 8./0.9
    #figure_bbssd_3d(figure=2,Sy=1.,Sz=1.,fnum=8./0.9,ftau=3.,factm=1.)
    mparax,yparax = np.array([1.7,3,6]), np.array([6.7,1.4,0.3])
    mzparax,yzparax,dy       = np.array([1.7,3,6]), np.array([16.92,6.07,2.7]),np.array([1.49,.82,.56]) 
    mzparax,yzparaxp95,dyp95 = np.array([1.7,3,6]), np.array([24.3,12.3,7.5])  ,  np.array([1.2,.77,.61]) 
    mlparax,ylparax,dyl = np.array([1.7,3,6]), np.array([15.65,7.18,0.4])  ,  np.array([2.29,2.34,.62]) 

    mzdparax,yzdpparax = np.array([1.7,3,6]), np.array([10.49,5.68,2.87])
    #m2dparax,y2dparax = np.array([1.5,3,5]), np.array([14.1,5.3,3.8])
    

    
    dnsn = 2e14*1e4/(2*2e3*1.6e-19*9e27*3e8*np.sqrt(0.9))
    yinf = 0.5*0.1*dnsn * 0.5*(2e-3)**2
    
    mray,yray = np.array([1.7,3,6]), np.array([4.57,2.92,1.67])
    
    km=2*np.pi/0.35e-6/(2*fnum)
    mth=np.linspace(1,8,20)
    taussd=1/(14.25e9*(3*2*mth+1))
    yth=0*mth
    yth_3d=0*mth
    ythdp_3d=0*mth
    yth_3dp95=0*mth

    yth_2d=0*mth
    ythl_3d=0*mth
    ythz_3d=0*mth
    yth_3d_ex=0*mth
    for im in range(len(mth)):
        M=0.9
        yth_3d[im] = -Sy*Gauss3D_exact(M=M,taussd=ftau*taussd[im],I0=2e14,Te=2e3,Ti=[500.],nisne=[1./2.],g0=0.031,Z=[2.],A=[4.],nesnc=0.1, k0=2*np.pi/0.35e-6,f=8.88,N=1000,isnonlocal=False)*0.5*(2e-3)**2  
        ythdp_3d[im] = -Sydp*Gauss3D_exact(M=M,taussd=ftaudp*taussd[im],I0=2e14,Te=2e3,Ti=[500.],nisne=[1./2.],g0=0.031,Z=[2.],A=[4.],nesnc=0.1, k0=2*np.pi/0.35e-6,f=8.88,N=1000,isnonlocal=False)*0.5*(2e-3)**2

        ythz_3d[im] = -Sz*Gauss3D_exact(M=M,taussd=ftauz*taussd[im],I0=2e14,Te=2e3,Ti=[500.],nisne=[1./2.],g0=0.031,Z=[2.],A=[4.],nesnc=0.1, k0=2*np.pi/0.35e-6,f=8.88,N=1000,isnonlocal=False)*0.5*(2e-3)**2 
        ythl_3d[im] = -Sl*Gauss3D_exact(M=M,taussd=ftaul*taussd[im],I0=2e14,Te=2e3,Ti=[500.],nisne=[1./2.],g0=0.031,Z=[2.],A=[4.],nesnc=0.1, k0=2*np.pi/0.35e-6,f=8.88,N=1000,isnonlocal=False)*0.5*(2e-3)**2

        #yth_2d[im] = -8*Gauss2D_exact(M=M,taussd=1.*taussd[im],I0=2e14,Te=2e3,Ti=[500.],nisne=[1./2.],g0=0.031,Z=[2.],A=[4.],nesnc=0.1, k0=2*np.pi/0.35e-6,f=8.88,N=1000,isnonlocal=False)*0.5*(2e-3)**2

   
    
    yGhosal = POPGhosal98_Eq45(M=0.9,g0=0.031,Delta=mth,I0=2e14,Te=2e3,Ti=500.,Z=2.,A=4.,wm=3*2*np.pi*14.25e9,nesnc=0.1, k0=2*np.pi/0.35e-6,f=8.88,N=1000)*0.5*(2e-3)**2
     
    yGhosalp95 = POPGhosal98_Eq45(M=0.95,g0=0.031,Delta=mth,I0=2e14,Te=2e3,Ti=500.,Z=2.,A=4.,wm=3*2*np.pi*14.25e9,nesnc=0.1, k0=2*np.pi/0.35e-6,f=8.,N=1000)*0.5*(2e-3)**2

    yGhosal38 = POPGhosal98_Eq38(M=0.9,g0=0.031,Delta=mth,I0=2e14,Te=2e3,Ti=500.,Z=2.,A=4.,wm=3*2*np.pi*14.25e9,nesnc=0.1, k0=2*np.pi/0.35e-6,f=8.88,N=1000)*0.5*(2e-3)**2
     
    yGhosal38p95 = POPGhosal98_Eq38(M=0.95,g0=0.031,Delta=mth,I0=2e14,Te=2e3,Ti=500.,Z=2.,A=4.,wm=3*2*np.pi*14.25e9,nesnc=0.1, k0=2*np.pi/0.35e-6,f=8.88,N=1000)*0.5*(2e-3)**2

    tth =  1./(14.25e9*(2*3*mth+1))*1e12
    tparax =  1./(14.25e9*(2*3*mparax+1))*1e12
    tzparax =  1./(14.25e9*(2*3*mzparax+1))*1e12
    #t2dparax =  1./(14.25e9*(2*3*m2dparax+1))*1e12


    if figure is not None: 
        fig = plt.figure(figure+1, figsize=[7,6])
        plt.rcParams.update({'font.size': 25})
        fig.clf()
        ax = fig.add_subplot(1,1,1)
        plt.subplots_adjust(left=0.2, right=0.95, top=0.96, bottom=0.17)
        #h955,=plt.plot([],[],marker='^',color='k',linestyle='',ms=10,markeredgecolor='black')
        hdp,=plt.plot([],[],marker='^',color='k',linestyle='',ms=10,markeredgecolor='black')
        plt.errorbar(tzparax,yzdpparax,0*dy,linestyle='',marker='^',color='k',ms=10,markeredgecolor='black')

        plt.errorbar(tzparax,yzparax,0*dy,linestyle='',marker='^',color='r',ms=10,markeredgecolor='red')
        plt.errorbar(tparax,yparax,0*dy,linestyle='',marker='x',color='r',ms=10,markeredgecolor='red')
        plt.errorbar(tparax,ylparax,0*dyl,linestyle='',marker='s',color='r',ms=10,markeredgecolor='red')
        #plt.errorbar(t2dparax,y2dparax,0*dyl,linestyle='',marker='$o$',color='g',ms=10,markeredgecolor='green')
        #h2d,=plt.plot([],[],linestyle='',marker='$o$',color='g',ms=10,markeredgecolor='green')
        h,=  plt.plot([],[],marker='^',color='r',linestyle='',ms=10,markeredgecolor='red')
        hz,= plt.plot([],[],linestyle='',marker='x',color='r',ms=10,markeredgecolor='red')
        hl,= plt.plot([],[],linestyle='',marker='s',color='r',ms=10,markeredgecolor='red')

        #r,=plt.plot(3*mray,yray,'^k',ms=10,markeredgecolor='black')
        #th,=plt.plot(3*mth, yth*1e6,'--k',linewidth=2)
        th3,=plt.plot(tth, yth_3d*1e6,'r',linewidth=2)
        th2,=plt.plot(tth, yth_2d*1e6,'g',linewidth=2)
        th3dp,=plt.plot(tth, ythdp_3d*1e6,'k',linewidth=2)

        th3z,=plt.plot(tth, ythz_3d*1e6,'-.r',linewidth=2)
        th3l,=plt.plot(tth, ythl_3d*1e6,':r',linewidth=2)
        #th3p95,=plt.plot(tth, yth_3dp95*1e6,'k',linewidth=2)
        g,=plt.plot(tth, yGhosal*1e6,'--r',linewidth=2)
        #g95,=plt.plot(tth, yGhosalp95*1e6,'--k',linewidth=2)
        #th3,=plt.plot(3*mth, yGhosal38*1e6,'r',linewidth=2)
        #th3p95,=plt.plot(3*mth, yGhosal38p95*1e6,'k',linewidth=2)

        #thz,=plt.plot(3*mth, ythz_3d*1e6,'k',linewidth=2)
        prop = fm.FontProperties(size=15)

        #first_legend = ax.legend([th3,th3p95],[' $M=0.9$',' $M=0.95$'], loc=1,prop=prop)
        #plt.gca().add_artist(first_legend)
        #first_legend = ax.legend([th3,th3l,th3z],#,g],
        #        ['$S=3.4$, $\\beta=1$','$S=3.4$, $\\beta=1.5$','$S=3.4$, $\\beta=2$'],# 'Eq. (45) Ref. [57]'],
        #        loc=2,prop=prop)
        #plt.gca().add_artist(first_legend)
        
        ax.legend([th3,th3dp,th3l,th3z,h,hdp,hz,hl],[
            '$S=1.7$, $\\beta=2$',
            '$S=0.8$, $\\beta=3$',
            '$S=6$, $\\beta=.8$',
            '$S=1.7$, $\\beta=1$',
            'Parax, TSSD $\perp \mathbf{v}_d$',
            'Parax, TSSD $\perp \mathbf{v}_d$ +PS',
            'Parax, TSSD $\parallel \mathbf{v}_d$',
            'Parax, LSSD ']
        ,loc=4,prop=prop, frameon=False)
        ax.set_ylabel("$y$ ($\\mu$m)")
        ax.set_xlabel("$T_\mathrm{SSD}$ (ps)")
        ax.set_yscale('log')
        ax.set_ylim(0.2,20)
        ax.set_xlim(1.7, 8)
        fig.canvas.draw()
        plt.show()


#retourne la fonction beam bending fluid (versin=0), cinetique (version=1) ou cinetique multiespece (CH, version=2)
def Fgauss_fit(tau,M,Ti,version=0):
    A2=np.loadtxt('/ccc/cont001/home/f8/ruyer4s/Python/fit_bb3dssd_2ps.txt')
    A4=np.loadtxt('/ccc/cont001/home/f8/ruyer4s/Python/fit_bb3dssd_4ps.txt')
    A6=np.loadtxt('/ccc/cont001/home/f8/ruyer4s/Python/fit_bb3dssd_6ps.txt')
    A8=np.loadtxt('/ccc/cont001/home/f8/ruyer4s/Python/fit_bb3dssd_8ps.txt')
    A10=np.loadtxt('/ccc/cont001/home/f8/ruyer4s/Python/fit_bb3dssd_10ps.txt')
    A12=np.loadtxt('/ccc/cont001/home/f8/ruyer4s/Python/fit_bb3dssd_12ps.txt')
    t=np.array([ 0.25941661,  0.51883322,  0.77824983,  1.03766644,  1.29708305, 1.55649966])
    #shape (40,4)

    def func(B):
        n1,n2=np.shape(B)
        a = B[0,0]+B[0,1]*(Ti/1e3) +B[0,2]*(Ti/1e3)**2   +B[0,3]*(Ti/1e3)**3  
        b = B[1,0]+B[1,1]*(Ti/1e3) +B[1,2]*(Ti/1e3)**2   +B[1,3]*(Ti/1e3)**3  
        c = B[2,0]+B[2,1]*(Ti/1e3) +B[2,2]*(Ti/1e3)**2   +B[2,3]*(Ti/1e3)**3  
        d = B[3,0]+B[3,1]*(Ti/1e3) +B[3,2]*(Ti/1e3)**2   +B[3,3]*(Ti/1e3)**3  
        e = B[4,0]+B[4,1]*(Ti/1e3) +B[4,2]*(Ti/1e3)**2   +B[4,3]*(Ti/1e3)**3  
        return (a*M+b*M**2)*(1-c*np.exp(-(M-e)**2/d**2))
    if version ==0 :  #mono fluide
        ind=0
    if version == 1 : #mono cinetique
        ind=5
    if version ==2 : #multi cinitique
        ind=10
    B2 = func(A2[0+ind:5+ind ,:])
    B4 = func(A4[0+ind:5+ind ,:])
    B6 = func(A6[0+ind:5+ind ,:])
    B8 = func(A8[0+ind:5+ind ,:])
    B10= func(A10[0+ind:5+ind ,:])
    B12= func(A12[0+ind:5+ind ,:])
    return np.interp(tau,t,[B2,B4,B6,B8,B10,B12])

#Compare le fit avec le calcul exact en fonction de g0
def compare_fit(M,Ti,tau=np.linspace(2,12,100)*1e-12,figure=1,version=0):
    color=['k','b','r','g']
    nesnc=0.1
    Te=2000.
    I0=4e14
    k0=2*np.pi/0.35e-6    
    f=8.

    c=3.e8
    n=np.sqrt(1-nesnc)
    nc=k0**2*c**2*8.85e-12*9.1e-31/(1.6e-19)**2
    w0=np.sqrt((1.6e-19)**2*nc/(8.85e-12*9.1e-31))
    l0=2*np.pi/k0
    sigma = l0*f
    s=sigma
    dnsn = I0*1e4/(2*Te*1.6e-19*nc*c*n)
     
    if version==0:
        fluid=True
        Z,A,nisne=[50.],[192.],[1./50.]
        vecTi=np.array([1])
    if version==1 :   
        fluid=False
        Z,A,nisne=[2.],[4.],[1./2.]
        vecTi=np.array([1])
    if version==2:    
        fluid=False
        Z,A,nisne=[1.,6.],[1.,12.],[1./7.,1./7.]
        vecTi=np.array([1,1])
    
    cs = np.sqrt((np.mean(Z)*Te+3*np.mean(Ti))/511000./1836./np.mean(A))*c
    
    plt.rcParams.update({'font.size': 25})
    fig = plt.figure(figure, figsize=[7,6])
    fig.clf()
    ax = fig.add_subplot(1,1,1)
    plt.subplots_adjust(left=0.2, right=0.95, top=0.9, bottom=0.2)
    leg = []
    legstr=[]
    for i in range(len(M)):
        print('Calcul ',i+1,' / ',len(M))
        b3d=0*tau
        b3d_fit=0*tau
        for it in range(len(tau)):
            tt=np.linspace(1e-15,tau[it],100)
            b3d[it]    = -Gauss3D(M=M[i],Ti=Ti[i]*vecTi,g0=None,t=tt,I0=I0,Te=Te,A=A,Z=Z,nisne=nisne,nesnc=nesnc, k0=k0,f=f,N=5000,fluid=fluid)/(0.5*nesnc*dnsn/sigma)
        b3d_fit= Fgauss_fit(tau*cs/s,M[i],Ti[i],version=version)

        th,=plt.plot(tau*1e12,b3d,'--'+color[i],linewidth=3)
        fit,=plt.plot(tau*1e12,b3d_fit ,color[i],linewidth=2)
        legstr = legstr +['$M=$'+str(M[i])+', $T_i=$'+str(Ti[i])+' eV']
        leg=leg+[fit]
    prop = fm.FontProperties(size=18)
    plt.legend(leg,legstr,prop=prop,loc=0)
    ax.set_ylabel("$f$")
    ax.set_xlabel("$\\tau$ (ps)")
    ax.set_yscale('log')
    #ax.set_ylim(0,3)
    #ax.set_xlim(3, 20)
    fig.canvas.draw()
    plt.show()


def Gauss3D_exact(M,taussd,I0,Te,Ti,Z= [2.],A=[4.],nisne=None,nesnc=0.1,g0=None, k0=2*np.pi/0.35e-6,f=8.,N=1000,fluid=True,kincoll=False,isnonlocal=True,cB=True):
    c=3.e8
    n=np.sqrt(1-nesnc)
    cs = np.sqrt((np.mean(Z)*Te+3*np.mean(Ti))/511000./1836./np.mean(A))*c
    #cs = np.sqrt((Z*Te+3*Ti)/511000./1836./A)*c
    nc=k0**2*c**2*8.85e-12*9.1e-31/(1.6e-19)**2
    l0=2*np.pi/k0
    sigma = l0*f

    vd=M*cs
    if nisne is None:
        nisne = np.array(A)/np.array(A)/float(np.sum(np.array(Z)))

    k=np.linspace(1e-8,4,N)/sigma
    #k= np.array([1./sigma])
    Ak = 0.5 + 0*k
    if isnonlocal:
        Ak=correction_NL(k,Te=Te,Ti=Ti,Z=Z,A=A,nisne=nisne,ne=nc*nesnc/1e6,correction_Baalrud=cB)
        nuei=0
        for i in range(len(A)):
            nuei+= taux_collisionnel(masse=[1.,1836*A[i]],charge=[-1,Z[i]],dens=[0.1*9e21,0.1*9e21*nisne[i]],temp=[2.5e3,Ti[i]],vd=[0,0],cB=cB)['nup']
        Ak[k>nuei/vd] = 0.5

    if g0 is None:
        g0=g0IAW_fitcasa(ks=k,Z=np.mean(Z),A=np.mean(A),Te=Te,Ti=np.mean(Ti),ne=nesnc*nc,nuii=None,cB=cB)
        g0=g0IAW(Z=np.mean(Z),A=np.mean(A),Te=Te,Ti=np.mean(Ti) ) +0*k#,ne=nesnc*nc,nuii=None,cB=cB)
    else:
        g0+=0*k
    #print('g0 = ',g0) 
    #print('Ak = ',Ak)
    if np.any(g0>1 ):
        print('Pb g0 > 1 !')
    
    w0=np.sqrt((1.6e-19)**2*nc/(8.85e-12*9.1e-31))
    k0=w0/c
    l0=2*np.pi/k0
    dnsn = I0*1e4/(2*Te*1.6e-19*nc*c*n)

    theta=np.linspace(-np.pi/2.,np.pi/2.,N)

    integ=0*k +0j
    ak=(alpha_kin_bb(Te=Te, Ti=Ti,Z=Z,A=A,nisne=nisne, vphi=-vd*np.cos(theta),figure=None,k2lde2=0,fluid=fluid,g0=g0)) +0j 

    for ik in range(len(k)):
        if kincoll : 
            ak = (alpha_kin_coll(w=-M*np.cos(theta)*cs*k[ik],k=k[ik],Te=Te, Ti=np.mean(Ti), Z=np.mean(Z), A=np.mean(A), ne=nesnc*nc,cospola=0)) +0j
            Ak[ik] = 0.5
        
        ap=(-1j*M*np.cos(theta)-g0[ik]-1j*np.sqrt(1-g0[ik]**2) )/(2j*np.sqrt(1-g0[ik]**2) )
        am=(-1j*M*np.cos(theta)-g0[ik]+1j*np.sqrt(1-g0[ik]**2) )/(2j*np.sqrt(1-g0[ik]**2) ) 
        gp= ( -g0[ik]+1j*np.sqrt(1-g0[ik]**2)-1j*M*np.cos(theta) )*cs*taussd*k[ik]
        gm= ( -g0[ik]-1j*np.sqrt(1-g0[ik]**2)-1j*M*np.cos(theta) )*cs*taussd*k[ik]
        F=1+ap*(np.exp(gp)-1 )/gp -am*(np.exp(gm)-1)/gm
        
        #Fp = ap*(np.exp(gp)-1 )/gp 
        #Fm = am*(np.exp(gm)-1)/gm 
        #Fp[np.abs(gp)==0.] = ap[np.abs(gp)==0.]
        #Fm[np.abs(gm)==0.] = am[np.abs(gm)==0.] 
        #F= 1+Fp-Fm
        #inte = -1j*k[ik]**2 * np.cos(theta)*ak*np.exp(-k[ik]**2*sigma**2/4)* F * 2*Ak[ik] +0j
        inte =   k[ik]**2 * np.cos(theta)*ak*np.exp(-k[ik]**2*sigma**2/4)* F * 2*Ak[ik] +0j
        integ[ik] = np.trapz((inte),theta)
        #print(integ[ik])
    dtheta_s_dx_temp = 0.5*nesnc * dnsn  * sigma**2/(8*np.pi) *integ
    #print(dtheta_s_dx_temp*sigma**2 /  (0.5*nesnc * dnsn  * sigma**2/(8*np.pi) ) )
    dtheta_s_dx = 2*np.imag(np.trapz(dtheta_s_dx_temp,k))
    #print( dtheta_s_dx[0])
    return dtheta_s_dx


def Gauss2D_exact(M,taussd,I0,Te,Ti,Z= [2.],A=[4.],nisne=None,nesnc=0.1,g0=None, k0=2*np.pi/0.35e-6,f=8.,N=1000,fluid=True,kincoll=False,isnonlocal=True):
    c=3.e8
    n=np.sqrt(1-nesnc)
    cs = np.sqrt((np.mean(Z)*Te+3*np.mean(Ti))/511000./1836./np.mean(A))*c
    #cs = np.sqrt((Z*Te+3*Ti)/511000./1836./A)*c
    nc=k0**2*c**2*8.85e-12*9.1e-31/(1.6e-19)**2
    l0=2*np.pi/k0
    sigma = l0*f
    vd=M*cs

    if nisne is None:
        nisne = np.array(A)/np.array(A)/float(np.sum(np.array(Z)))

    k=np.linspace(-4,4,N)/sigma
    Ak = 0.5+0*k
    if isnonlocal:
        Ak=correction_NL(np.abs(k),Te=Te,Ti=Ti,Z=Z,A=A,nisne=nisne,ne=nc*nesnc/1e6,correction_Baalrud=True)
        nuei=0
        for i in range(len(A)):
            nuei+= taux_collisionnel(masse=[1.,1836*A[i]],charge=[-1,Z[i]],dens=[0.1*9e21,0.1*9e21*nisne[i]],temp=[2.5e3,Ti[i]],vd=[0,0],cB=True)['nup']
        Ak[np.abs(k)>nuei/vd] = 0.5

    if g0 is None:
        g0=g0IAW_fitcasa(ks=np.abs(k),Z=np.mean(Z),A=np.mean(A),Te=Te,Ti=np.mean(Ti),ne=nesnc*nc,nuii=None,cB=True)
    else:
        g0+=0*k
    #print('g0 = ',g0) 
    #print('Ak = ',Ak) 
    
    w0=np.sqrt((1.6e-19)**2*nc/(8.85e-12*9.1e-31))
    k0=w0/c
    l0=2*np.pi/k0
    dnsn = I0*1e4/(2*Te*1.6e-19*nc*c*n)

    ap=(-1j*M*k/np.abs(k)-g0-1j*np.sqrt(1-g0**2) )/(2j*np.sqrt(1-g0**2) )
    am=(-1j*M*k/np.abs(k)-g0+1j*np.sqrt(1-g0**2) )/(2j*np.sqrt(1-g0**2) )
    
    integ=0*k
    ak=(alpha_kin_bb(Te=Te, Ti=Ti,Z=Z,A=A,nisne=nisne, vphi=-vd*k/np.abs(k),figure=None,k2lde2=0,fluid=fluid,g0=g0)) +0*k
    
    for ik in range(len(k)):
        if kincoll : 
            ak[ik] = (alpha_kin_coll(w=-M*cs*k[ik],k=k[ik],Te=Te, Ti=np.mean(Ti), Z=np.mean(Z), A=np.mean(A), ne=nesnc*nc,cospola=0))
            Ak[ik] = 0.5
    gp= ( -g0+1j*np.sqrt(1-g0**2)-1j*M*k/np.abs(k) )*cs*taussd*np.abs(k)
    gm= ( -g0-1j*np.sqrt(1-g0**2)-1j*M*k/np.abs(k) )*cs*taussd*np.abs(k)
    Fp = ap*(np.exp(gp)-1 )/gp 
    Fm = am*(np.exp(gm)-1)/gm 
    Fp[np.abs(gp)==0.] = ap[np.abs(gp)==0.]
    Fm[np.abs(gm)==0.] = am[np.abs(gm)==0.] 
    F=1+Fp-Fm +0j
    #F=1+ap*(np.exp(gp)-1 )/gp -am*(np.exp(gm)-1)/gm +0j
    inte = -1j*k * ak*np.exp(-k**2*sigma**2/4)* F * Ak +0j
     
    dtheta_s_dx_temp = nesnc * dnsn  * sigma/(8*np.pi)**.5 *1*(inte)
    dtheta_s_dx =  (np.trapz(dtheta_s_dx_temp,k))
    #print(np.imag(dtheta_s_dx))
    return np.real(dtheta_s_dx)
    

def Gauss2D(M,taussd,I0,Te,Ti,Z= [2.],A=[4.],nisne=None,nesnc=0.1,g0=None, k0=2*np.pi/0.35e-6,f=8.,N=1000,fluid=True,kincoll=False,isnonlocal=True):
    c=3.e8
    n=np.sqrt(1-nesnc)
    cs = np.sqrt((np.mean(Z)*Te+3*np.mean(Ti))/511000./1836./np.mean(A))*c
    #cs = np.sqrt((Z*Te+3*Ti)/511000./1836./A)*c
    nc=k0**2*c**2*8.85e-12*9.1e-31/(1.6e-19)**2
    l0=2*np.pi/k0
    sigma = l0*f
    vd=M*cs

    if nisne is None:
        nisne = np.array(A)/np.array(A)/float(np.sum(np.array(Z)))

    #k=np.linspace(-4,4,N)/sigma
    k=2**0.5/sigma
    Ak = 0.5+0*k
    if isnonlocal:
        Ak=correction_NL(np.abs(k),Te=Te,Ti=Ti,Z=Z,A=A,nisne=nisne,ne=nc*nesnc/1e6,correction_Baalrud=True)
        nuei=0
        for i in range(len(A)):
            nuei+= taux_collisionnel(masse=[1.,1836*A[i]],charge=[-1,Z[i]],dens=[0.1*9e21,0.1*9e21*nisne[i]],temp=[2.5e3,Ti[i]],vd=[0,0],cB=True)['nup']
        #Ak[np.abs(k)>nuei/vd] = 0.5
        if np.abs(k)>nuei/vd: 
                Ak = 0.5
    if g0 is None:
        g0=g0IAW_fitcasa(ks=np.abs(k),Z=np.mean(Z),A=np.mean(A),Te=Te,Ti=np.mean(Ti),ne=nesnc*nc,nuii=None,cB=True)
       
    w0=np.sqrt((1.6e-19)**2*nc/(8.85e-12*9.1e-31))
    k0=w0/c
    l0=2*np.pi/k0
    dnsn = I0*1e4/(2*Te*1.6e-19*nc*c*n)
    
    ap=(-1j*M*k/np.abs(k)-g0-1j*np.sqrt(1-g0**2) )/(2j*np.sqrt(1-g0**2) )
    am=(-1j*M*k/np.abs(k)-g0+1j*np.sqrt(1-g0**2) )/(2j*np.sqrt(1-g0**2) )
    
    integ=0*k
    ak=(alpha_kin_bb(Te=Te, Ti=Ti,Z=Z,A=A,nisne=nisne, vphi=-vd*k/np.abs(k),figure=None,k2lde2=0,fluid=fluid,g0=g0)) +0*k
    
    if kincoll : 
        ak = (alpha_kin_coll(w=-M*cs*k,k=k,Te=Te, Ti=np.mean(Ti), Z=np.mean(Z), A=np.mean(A), ne=nesnc*nc,cospola=0))
        Ak = 0.5
    #print(g0,M,cs,taussd)
    gp= ( -g0+1j*np.sqrt(1-g0**2)-1j*M*k/np.abs(k) )*cs*taussd*np.abs(k)
    gm= ( -g0-1j*np.sqrt(1-g0**2)-1j*M*k/np.abs(k) )*cs*taussd*np.abs(k)
    F=1+ap*(np.exp(gp)-1 )/gp -am*(np.exp(gm)-1)/gm +0j
    #inte = -1j*k * ak*np.exp(-k**2*sigma**2/4)* F * 2*Ak +0j
     
    #dtheta_s_dx_temp = 0.5*nesnc * dnsn  * sigma/(8*np.pi)**.5 *1*(inte)
    dtheta_s_dx = nesnc * dnsn  / sigma * F * np.sqrt(2/np.pi) * np.imag(ak)*Ak
    return np.real(dtheta_s_dx)

def comp_Gauss3D(M=np.linspace(0.1,2,50),taussd=10e-12,I0=4e14,Te=2000,Ti=[500.],Z= [2.],A=[4.],nisne=None,nesnc=0.1, k0=2*np.pi/0.35e-6,f=8.,N=1000,fluid=True,figure=1):
    c=3e8
    nc=k0**2*c**2*8.85e-12*9.1e-31/(1.6e-19)**2
    s=2*np.pi/k0*f
    if nisne is None:
        nisne = np.array(A)/np.array(A)/float(np.sum(np.array(Z)))
    g0 = g0IAW(Te=Te, Ti=np.mean(Ti),Z=np.mean(Z),A=np.mean(A))
    Ak=correction_NL(k=1/s,Te=Te,Ti=Ti,Z=Z,A=A,nisne=nisne,ne=nc*nesnc/1e6,correction_Baalrud=False)
    dtheta = 0*M
    dtheta_ex=0*M
    dtheta_ex2d=0*M
    dtheta_col2d=0*M
    for im in range(len(M)):
        print(im+1,' / ',len(M))
        #Gauss3D(M,t,I0,Te,Ti,g0,Z= [2.],A=[4.],nisne=None,nesnc=0.1, k0=2*np.pi/0.35e-6,f=8.,N=1000,fluid=True):
        dtheta[im]      =-Gauss3D(M=M[im],t=np.linspace(1e-10,1,1000)*taussd,I0=I0,Te=Te,g0=g0,Ti=Ti,Z=Z,A=A,nisne=nisne,nesnc=nesnc, k0=k0,f=f,N=N,fluid=fluid)
        dtheta_ex[im]   =-Gauss3D_exact(M=M[im],taussd=taussd,I0=I0,Te=Te,Ti=Ti,Z=Z,A=A,nisne=nisne,nesnc=nesnc, k0=k0,f=f,N=N,fluid=fluid)

        #dtheta_ex2d[im] =-Gauss2D_exact(M=M[im],taussd=taussd,I0=I0,Te=Te,Ti=Ti,Z=Z,A=A,nisne=nisne,nesnc=nesnc, k0=k0,f=f,N=N,fluid=fluid)
        #dtheta_col2d[im]=-Gauss2D_exact(M=M[im],taussd=taussd,I0=I0,Te=Te,Ti=Ti,Z=Z,A=A,nisne=nisne,nesnc=nesnc, k0=k0,f=f,N=N,fluid=fluid,kincoll=True)
    if figure is None:
        return dtheta,dtheta_ex
    else:
        plt.rcParams.update({'font.size': 20})
        fig = plt.figure(figure, figsize=[8,5])
        fig.clf()
        ax = fig.add_subplot(1,1,1)
        plt.subplots_adjust(left=0.2, right=0.8, top=0.9, bottom=0.2)              
        b,  = ax.plot(M, dtheta_ex*1e-3,   'k'  ,linewidth=1.5)     
        b,  = ax.plot(M, 2*Ak*dtheta*1e-3, 'r'  ,linewidth=1.5)     
        b,  = ax.plot(M, dtheta_ex2d*1e-3, '--k',linewidth=1.5)     
        #b,  = ax.plot(M, dtheta_col2d*1e-3,'--b',linewidth=1.5)     
        #b,  = ax.plot(M, dtheta*1e-3,'b',linewidth=1.5)     
        #ax.set_yscale('log') 
        ax.set_ylabel("$ d\\theta/dx * 1$ [mm]")
        #ax.set_ylim(ylim[0],ylim[1])
        ax.set_xlabel("$M$ ")
        plt.show()
 

def figure_Gauss(figure=1):
    M=np.linspace(0.1,3,100)
    taussd=7e-12
    I0=10e14
    Te=2.5e3
    Ti=[1000.]
    nesnc=0.1
    k0=2*np.pi/0.35e-6
    f=8.
    N=500
    isnonlocal=True
    coll=False
    #HERA : 
    Mh = np.array([0.4,0.8,1.,1.2,1.5])
    #dx_th = np.array([0.0279,0.0321,0.0348 ])
    dx_th = np.array([0.013123,0.023027,0.02615,0.02798,0.02853 ])

    g0Au = g0IAW(Te=Te,Ti=1000.,Z=50.,A=192.)
    g0He = g0IAW(Te=Te,Ti=1000.,Z=2.,A=4.)
    dt3DAu,dt2DAu,dt3DAuL,dt3DAuf =0*M,0*M,0*M ,0*M
    dt3DC,dt2DC,dt3DCL,dt3DCf =0*M,0*M,0*M ,0*M
    dt3DHe,dt2DHe,dt3DHeL,dt3DHef =0*M,0*M,0*M ,0*M
    for im in range(len(M)):
        print(im+1,' / ',len(M))
        dt3DAu[im] =-Gauss3D_exact(M=M[im],taussd=taussd,I0=I0,Te=Te,Ti=Ti,Z=[50.],A=[192.],nisne=[1./50.],nesnc=nesnc, k0=k0,f=f,N=N,isnonlocal=isnonlocal,kincoll=False,fluid=False)
        dt3DAuf[im] =-Gauss3D_exact(M=M[im],taussd=taussd,I0=I0,Te=Te,Ti=Ti,Z=[50.],A=[192.],nisne=[1./50.],nesnc=nesnc, k0=k0,f=f,N=N,isnonlocal=isnonlocal,kincoll=False,fluid=True)
        #dt3DAuL[im] =Gauss3D_exact(M=M[im],taussd=taussd,I0=I0,Te=Te,Ti=Ti,Z=[50.],A=[192.],nisne=[1./50.],nesnc=nesnc, k0=k0,f=f,N=N,isnonlocal=isnonlocal,coll=False,fluid=False,g0=g0Au)
        #dt2DAu[im] =-Gauss2D_exact(M=M[im],taussd=taussd,I0=I0,Te=Te,Ti=Ti,Z=[50.],A=[192.],nisne=[1./50.],nesnc=nesnc, k0=k0,f=f,N=N,isnonlocal=isnonlocal,kincoll=False,fluid=False)

        dt3DC[im] =-Gauss3D_exact(M=M[im],taussd=taussd,I0=I0,Te=Te,Ti=Ti,Z=[6.],A=[12.],nisne=[1./6.],nesnc=nesnc, k0=k0,f=f,N=N,isnonlocal=isnonlocal,kincoll=False,fluid=False)
        dt3DCf[im] =-Gauss3D_exact(M=M[im],taussd=taussd,I0=I0,Te=Te,Ti=Ti,Z=[6.],A=[12.],nisne=[1./6.],nesnc=nesnc, k0=k0,f=f,N=N,isnonlocal=isnonlocal,kincoll=False,fluid=True)
        #dt3DCL[im] =Gauss3D_exact(M=M[im],taussd=taussd,I0=I0,Te=Te,Ti=Ti,Z=[6.],A=[12.],nisne=[1./6.],nesnc=nesnc, k0=k0,f=f,N=N,isnonlocal=isnonlocal,coll=False,fluid=False,g0=g0Au)
        #dt2DC[im] =-Gauss2D_exact(M=M[im],taussd=taussd,I0=I0,Te=Te,Ti=Ti,Z=[6.],A=[12.],nisne=[1./6.],nesnc=nesnc, k0=k0,f=f,N=N,isnonlocal=isnonlocal,kincoll=False,fluid=False)
        
        dt3DHe[im] =-Gauss3D_exact(M=M[im],taussd=taussd,I0=I0,Te=Te,Ti=Ti,Z=[2.],A=[4.],nisne=[1./2.],nesnc=nesnc, k0=k0,f=f,N=N,isnonlocal=isnonlocal,kincoll=False,fluid=False)
        dt3DHef[im] =-Gauss3D_exact(M=M[im],taussd=taussd,I0=I0,Te=Te,Ti=Ti,Z=[2.],A=[4.],nisne=[1./2.],nesnc=nesnc, k0=k0,f=f,N=N,isnonlocal=isnonlocal,kincoll=False,fluid=True)
        #dt3DHeL[im] =Gauss3D_exact(M=M[im],taussd=taussd,I0=I0,Te=Te,Ti=Ti,Z=[2.],A=[4.],nisne=[1./2.],nesnc=nesnc, k0=k0,f=f,N=N,isnonlocal=isnonlocal,coll=False,fluid=False,g0=g0He)
        #dt2DHe[im] =-Gauss2D_exact(M=M[im],taussd=taussd,I0=I0,Te=Te,Ti=Ti,Z=[2.],A=[4.],nisne=[1./2.],nesnc=nesnc, k0=k0,f=f,N=N,isnonlocal=isnonlocal,kincoll=False,fluid=False)
    if figure is not None:
        plt.rcParams.update({'font.size': 20})
        fig = plt.figure(figure, figsize=[8,5])
        fig.clf()
        ax = fig.add_subplot(1,1,1)
        plt.subplots_adjust(left=0.19, right=0.9, top=0.97, bottom=0.17)        
        td, = ax.plot(M,dt3DAu*1e-3,'k', linewidth=2)              
        l, = ax.plot(M,dt3DAuf*1e-3,'--k', linewidth=2)              
        #dd, = ax.plot(M,dt2DAu*1e-3,'b', linewidth=2)        

        tdC, = ax.plot(M,dt3DC*1e-3,'r', linewidth=2)              
        a, = ax.plot(M,dt3DCf*1e-3,'--r', linewidth=2)         
        #a, = ax.plot(M,dt2DC*1e-3,'-.b', linewidth=2)  

        tdHe, = ax.plot(M,dt3DHe*1e-3,'b', linewidth=2)              
        a, = ax.plot(M,dt3DHef*1e-3,'--b', linewidth=2)              
        #a, = ax.plot(M,dt2DHe*1e-3,'--b', linewidth=2)              
        h, = ax.plot(Mh,dx_th, 'or')     
        prop = fm.FontProperties(size=15)
        #first_legend = ax.legend([td,l,dd,h],['3D','3D, fluid', '2D', '3D Hera, C' ], loc=1,prop=prop)
        first_legend = ax.legend([td,l],['3D, kinetic','3D, fluid'], loc=1,prop=prop)
        plt.gca().add_artist(first_legend)
        second_legend = ax.legend([h],['Hera 3D, C'], loc=5,prop=prop)
        plt.gca().add_artist(second_legend)
        plt.legend([td,tdC,tdHe],['Au','C','He'],loc=2, prop=prop)#,bbox_to_anchor=(1.15, 0.65))
        ax.set_ylabel("$\langle d\\theta/dx \\rangle_{\\tau_\mathrm{SSD}}$ [rad/mm]")
        ax.set_yscale('log')
        ax.set_ylim(0.003,1)
        ax.set_xlim(0,3)
        ax.set_xlabel("$M_0$ ")
        fig.canvas.draw()

    
def Gauss3D_exact_transient(M,t,I0,Te,Ti,Z= [2.],A=[4.],nisne=None,nesnc=0.1,g0=None, k0=2*np.pi/0.35e-6,f=8.,N=1000,fluid=True,kincoll=False,isnonlocal=True):
    c=3.e8
    n=np.sqrt(1-nesnc)
    cs = np.sqrt((np.mean(Z)*Te+3*np.mean(Ti))/511000./1836./np.mean(A))*c
    #cs = np.sqrt((Z*Te+3*Ti)/511000./1836./A)*c
    nc=k0**2*c**2*8.85e-12*9.1e-31/(1.6e-19)**2
    l0=2*np.pi/k0
    sigma = l0*f
    vd=M*cs

    if nisne is None:
        nisne = np.array(A)/np.array(A)/float(np.sum(np.array(Z)))

    k=np.linspace(1e-8,4,N)/sigma
    Ak = 0.5 +0*k
    if isnonlocal:
        Ak=correction_NL(k,Te=Te,Ti=Ti,Z=Z,A=A,nisne=nisne,ne=nc*nesnc/1e6,correction_Baalrud=True)

        nuei=0
        for i in range(len(A)):
            nuei+= taux_collisionnel(masse=[1.,1836*A[i]],charge=[-1,Z[i]],dens=[0.1*9e21,0.1*9e21*nisne[i]],temp=[2.5e3,Ti[i]],vd=[0,0],cB=True)['nup']
        Ak[k>nuei/vd] = 0.5
    if g0 is None:
        g0=g0IAW_fitcasa(ks=k,Z=np.mean(Z),A=np.mean(A),Te=Te,Ti=np.mean(Ti),ne=nesnc*nc,nuii=None,cB=True)
    else:
        g0+=0*k
    #print('g0 = ',g0) 
    #print('Ak = ',Ak) 
    
    w0=np.sqrt((1.6e-19)**2*nc/(8.85e-12*9.1e-31))
    k0=w0/c
    l0=2*np.pi/k0
    dnsn = I0*1e4/(2*Te*1.6e-19*nc*c*n)

    theta=np.linspace(0,np.pi,N)

    ap=(-1j*M*np.cos(theta)-g0-1j*np.sqrt(1-g0**2) )/(2j*np.sqrt(1-g0**2) )
    am=(-1j*M*np.cos(theta)-g0+1j*np.sqrt(1-g0**2) )/(2j*np.sqrt(1-g0**2) )
    
    integ=0*k
    ak=alpha_kin_bb(Te=Te, Ti=Ti,Z=Z,A=A,nisne=nisne, vphi=-vd*np.cos(theta),figure=None,k2lde2=0,fluid=fluid,g0=g0)

    dtheta_s_dx = 0*t
    for it in range(len(t)):
        for ik in range(len(k)):
            if kincoll : 
                ak = alpha_kin_coll(w=-M*np.cos(theta)*cs*k[ik],k=k[ik],Te=Te, Ti=np.mean(Ti), Z=np.mean(Z), A=np.mean(A), ne=nesnc*nc,cospola=0)
                Ak[ik] = 0.5
            
            ap=(-1j*M*np.cos(theta)-g0[ik]-1j*np.sqrt(1-g0[ik]**2) )/(2j*np.sqrt(1-g0[ik]**2) )
            am=(-1j*M*np.cos(theta)-g0[ik]+1j*np.sqrt(1-g0[ik]**2) )/(2j*np.sqrt(1-g0[ik]**2) )

            gp= ( -g0[ik]+1j*np.sqrt(1-g0[ik]**2)-1j*M*np.cos(theta) )*cs*t[it]*k[ik]
            gm= ( -g0[ik]-1j*np.sqrt(1-g0[ik]**2)-1j*M*np.cos(theta) )*cs*t[it]*k[ik]
            F=1+ap*np.exp(gp) -am*np.exp(gm)
            #F=1+ap*(np.exp(gp) ) -am*(np.exp(gm) )
            inte = k[ik]**2 * np.cos(theta)*ak*np.exp(-k[ik]**2*sigma**2/4)* F * 2*Ak[ik]
            integ[ik] = np.trapz(np.imag(inte),theta)
        dtheta_s_dx_temp = 0.5*nesnc * dnsn  * sigma**2/(8*np.pi) *2*integ
        dtheta_s_dx[it] =  np.trapz(dtheta_s_dx_temp,k)

    return dtheta_s_dx

def position_mean(x,I): 
    #Calcul position moyenne
    #Y,X=np.meshgrid(y,x)
    #X=X.T
    #Y=Y.T
    #print(np.shape(np.trapz(I*Y,y,axis=0)))
    #ym = np.trapz(np.trapz(I*Y,y,axis=0),x,axis=1)/np.trapz(np.trapz(I,y,axis=0),x,axis=1)
    #xm = np.trapz(np.trapz(I*X,y,axis=0),x,axis=1)/np.trapz(np.trapz(I,y,axis=0),x,axis=1)
    xm = np.trapz(I*x,x,axis=0)/np.trapz(I,x,axis=0)
    return xm

def position_mean2D(x,y,I): 
    #Calcul position moyenne
    #Y,X=np.meshgrid(y,x)
    #X=X.T
    #Y=Y.T
    #print(np.shape(np.trapz(I*Y,y,axis=0)))
    M1y = 0*x
    M0  = 0*x
    for i in range(1,len(x)):
        M1y[i] = np.trapz(I[:,i]*y,y,axis=0)
        M0[i] = np.trapz(I[:,i],y,axis=0)
    ym = np.trapz(M1y,x)/np.trapz(M0,x)
    xm = np.trapz(M0*x,x)/np.trapz(M0,x)
    return xm,ym

def Analyse_Simu_bbGauss_3D(figure=1,tlim_moy=None):
    path04 =  '/ccc/scratch/cont001/f8/ruyer4s/bbGauss_C_M0p4_3D/POST1D/COUPES/'
    path08 =  '/ccc/scratch/cont001/f8/ruyer4s/bbGauss_C_M0p8_3D/POST1D/COUPES/'
    path1 =  '/ccc/scratch/cont001/f8/ruyer4s/bbGauss_C_M1_3D/POST1D/COUPES/'
    path1p2 =  '/ccc/scratch/cont001/f8/ruyer4s/bbGauss_C_M1p2_3D/POST1D/COUPES/'
    path1p5 =  '/ccc/scratch/cont001/f8/ruyer4s/bbGauss_C_M1p5_3D/POST1D/COUPES/'

    
    t=[0]
    y04,y08, y1, y1p2=[0],[0],[0],[0]
    y04m,y08m,y1m,y1p2m,y1p5m=[0],[0],[0],[0],[0]
    for i in range(1,25):
        t=np.concatenate((t,[i*0.5e-12]))
        name04  =path04+'module_pompe_x=1.00e-04_'+str(i)+'.gpb'
        r = COUPES_Hera(path=name04, figure =None)
        x,y,I =r['x'],r['y'],r['data']
        xm,ym=position_mean2D(x,y,I)
        ix= np.argmax(I[int(len(y)/2),:])
        y04=np.concatenate((y04,[x[ix]]))
        y04m=np.concatenate((y04m,[xm]))

        name08  =path08+'module_pompe_x=1.00e-04_'+str(i)+'.gpb'
        r = COUPES_Hera(path=name08, figure =None)
        x,y,I =r['x'],r['y'],r['data']
        xm,ym=position_mean2D(x,y,I)
        ix= np.argmax(I[int(len(y)/2),:])
        y08=np.concatenate((y08,[x[ix]]))
        y08m=np.concatenate((y08m,[xm]))

        name1   =path1+'module_pompe_x=1.00e-04_'+str(i)+'.gpb'
        r = COUPES_Hera(path=name1, figure =None)
        x,y,I =r['x'],r['y'],r['data']
        xm,ym=position_mean2D(x,y,I)
        ix= np.argmax(I[int(len(y)/2),:])
        y1=np.concatenate((y1,[x[ix]]))
        y1m=np.concatenate((y1m,[xm]))

        name1p2 =path1p2+'module_pompe_x=1.00e-04_'+str(i)+'.gpb'
        r = COUPES_Hera(path=name1p2, figure =None)
        x,y,I =r['x'],r['y'],r['data']
        xm,ym=position_mean2D(x,y,I)
        ix= np.argmax(I[int(len(y)/2),:])
        y1p2=np.concatenate((y1p2,[x[ix]]))
        y1p2m=np.concatenate((y1p2m,[xm]))

        name1p5 =path1p5+'module_pompe_x=1.00e-04_'+str(i)+'.gpb'
        r = COUPES_Hera(path=name1p5, figure =None)
        x,y,I =r['x'],r['y'],r['data']
        xm,ym=position_mean2D(x,y,I)
        ix= np.argmax(I[int(len(y)/2),:])
        #y1p2=np.concatenate((y1p2,[x[ix]]))
        y1p5m=np.concatenate((y1p5m,[xm]))

    #theta08 = y08 /50e-6/0.5755
    #theta1  = y1  /50e-6/0.5755
    #theta1p2= y1ps/50e-6/0.5755
    zc= np.pi*8**2*0.35e-6
    dx_th04 = 2*y04  /(100e-6)**2 *np.sqrt(1+(50e-6/zc)**2) 
    dx_th08 = 2*y08  /(100e-6)**2 *np.sqrt(1+(50e-6/zc)**2) 
    dx_th1  = 2*y1   /(100e-6)**2 *np.sqrt(1+(50e-6/zc)**2) 
    dx_th1p2= 2*y1p2 /(100e-6)**2 *np.sqrt(1+(50e-6/zc)**2) 
    dx_th04m = 2*y04m  /(100e-6)**2 *np.sqrt(1+(50e-6/zc)**2) 
    dx_th08m = 2*y08m  /(100e-6)**2 *np.sqrt(1+(50e-6/zc)**2) 
    dx_th1m  = 2*y1m   /(100e-6)**2 *np.sqrt(1+(50e-6/zc)**2) 
    dx_th1p2m= 2*y1p2m /(100e-6)**2 *np.sqrt(1+(50e-6/zc)**2) 
    dx_th1p5m= 2*y1p5m /(100e-6)**2 *np.sqrt(1+(50e-6/zc)**2) 


    indice = range(len(t))
    if tlim_moy is not None:
        tmin = np.max([0,t[np.argmin(np.abs(tlim_moy[0]-t))]  ])
        tmax = np.min([np.max(t),t[np.argmin(np.abs(tlim_moy[1]-t))]] )
        indice = (t>=tmin)*(t<=tmax)
    tau = np.max(t[indice]) - np.min(t[indice])
    print('<dx_th04 > = ' , np.trapz(dx_th04[indice] ,t[indice])/tau*1e-3,' rad /mm')
    print('<dx_th08 > = ' , np.trapz(dx_th08[indice] ,t[indice])/tau*1e-3,' rad /mm')
    print('<dx_th1 >  = ' , np.trapz(dx_th1[indice]  ,t[indice])/tau*1e-3,' rad /mm')
    print('<dx_th1p2> = ' , np.trapz(dx_th1p2[indice],t[indice])/tau*1e-3,' rad /mm')
    print('<dx_th04m > = ' , np.trapz(dx_th04m[indice] ,t[indice])/tau*1e-3,' rad /mm')
    print('<dx_th08m > = ' , np.trapz(dx_th08m[indice] ,t[indice])/tau*1e-3,' rad /mm')
    print('<dx_th1m >  = ' , np.trapz(dx_th1m[indice]  ,t[indice])/tau*1e-3,' rad /mm')
    print('<dx_th1p2m> = ' , np.trapz(dx_th1p2m[indice],t[indice])/tau*1e-3,' rad /mm')
    print('<dx_th1p5m> = ' , np.trapz(dx_th1p5m[indice],t[indice])/tau*1e-3,' rad /mm')


    t-=1.3e-12 

    if figure is None:
        r={'t':t,'dx_th08':dx_th08,'dx_th1':dx_th1,'dx_th1p2':dx_th1p2,'dx_th08m':dx_th08m,'dx_th1m':dx_th1m,'dx_th1p2m':dx_th1p2m, 'dx_th04':dx_th04,'dx_th04m':dx_th04m,'dx_th1p5m':dx_th1p5m}
        return r
    else:
        plt.rcParams.update({'font.size': 20})
        fig = plt.figure(figure, figsize=[8,5])
        fig.clf()
        ax = fig.add_subplot(1,1,1)
        plt.subplots_adjust(left=0.19, right=0.9, top=0.975, bottom=0.2)        
        m1, = ax.plot(t*1e12, dx_th04 *1e-3,'g', linewidth=2)                    
        m1, = ax.plot(t*1e12, dx_th08 *1e-3,'k', linewidth=2)               
        m1, = ax.plot(t*1e12, dx_th1  *1e-3,'r', linewidth=2)              
        m1, = ax.plot(t*1e12, dx_th1p2*1e-3,'b', linewidth=2)              
        m1, = ax.plot(t*1e12, dx_th04m *1e-3,'--g', linewidth=2)             
        m1, = ax.plot(t*1e12, dx_th08m *1e-3,'--k', linewidth=2)               
        m1, = ax.plot(t*1e12, dx_th1m  *1e-3,'--r', linewidth=2)              
        m1, = ax.plot(t*1e12, dx_th1p2m*1e-3,'--b', linewidth=2)               
        m1, = ax.plot(t*1e12, dx_th1p5m*1e-3,'--c', linewidth=2)               

        ax.set_ylabel("$d\\theta/dx$ [rad/mm]")
        ax.set_xscale('log')
        #ax.set_ylim(0.00,0.23)
        #ax.set_xlim(1,np.max(t*1e12))
        ax.set_xlabel("$t$ (ps) ")
        fig.canvas.draw()

    
    


def figure_Gauss_transient(figure=1):
    M=np.linspace(0.1,3,100)
    taussd=7e-12,
    I0=1e15
    Te=2.5e3
    Ti=[1000.]
    nesnc=0.1
    k0=2*np.pi/0.35e-6
    f=8.
    N=500
    isnonlocal=True
    coll=False
    Z,A=6.,12.

    t=np.linspace(1e-15,120e-12,100)
    #g0Au = g0IAW(Te=Te,Ti=1000.,Z=50.,A=192.)
    #g0He = g0IAW(Te=Te,Ti=1000.,Z=2.,A=4.)
    
    dt3DC,dt2DC,dt3DCL,dt3DCf =0*M,0*M,0*M ,0*M
    M=0.8
    dt3DC_M05 =-Gauss3D_exact_transient(M=M,t=t,I0=I0,Te=Te,Ti=Ti,Z=[Z],A=[A],nisne=[1./Z],nesnc=nesnc, k0=k0,f=f,N=N,isnonlocal=isnonlocal,kincoll=False,fluid=False)
    dt3DCf_M05 =-Gauss3D_exact_transient(M=M,t=t,I0=I0,Te=Te,Ti=Ti,Z=[Z],A=[A],nisne=[1./Z],nesnc=nesnc, k0=k0,f=f,N=N,isnonlocal=isnonlocal,kincoll=False,fluid=True)

    M=1
    dt3DC_M1 =-Gauss3D_exact_transient(M=M,t=t,I0=I0,Te=Te,Ti=Ti,Z=[Z],A=[A],nisne=[1./Z],nesnc=nesnc, k0=k0,f=f,N=N,isnonlocal=isnonlocal,kincoll=False,fluid=False)
    dt3DCf_M1 =-Gauss3D_exact_transient(M=M,t=t,I0=I0,Te=Te,Ti=Ti,Z=[Z],A=[A],nisne=[1./Z],nesnc=nesnc, k0=k0,f=f,N=N,isnonlocal=isnonlocal,kincoll=False,fluid=True)

    M=1.2
    dt3DC_M15 =-Gauss3D_exact_transient(M=M,t=t,I0=I0,Te=Te,Ti=Ti,Z=[Z],A=[A],nisne=[1./Z],nesnc=nesnc, k0=k0,f=f,N=N,isnonlocal=isnonlocal,kincoll=False,fluid=False)
    dt3DCf_M15 =-Gauss3D_exact_transient(M=M,t=t,I0=I0,Te=Te,Ti=Ti,Z=[Z],A=[A],nisne=[1./Z],nesnc=nesnc, k0=k0,f=f,N=N,isnonlocal=isnonlocal,kincoll=False,fluid=True)
        
    if figure is not None:
        plt.rcParams.update({'font.size': 20})
        fig = plt.figure(figure, figsize=[8,5])
        fig.clf()
        ax = fig.add_subplot(1,1,1)
        plt.subplots_adjust(left=0.19, right=0.9, top=0.975, bottom=0.2)        
        m1, = ax.plot(t*1e12,dt3DC_M05*1e-3,'k', linewidth=2)              
        m1f, = ax.plot(t*1e12,dt3DCf_M05*1e-3,'--k', linewidth=2)              
        m2, = ax.plot(t*1e12,dt3DC_M1*1e-3,'r', linewidth=2)              
        l, = ax.plot(t*1e12,dt3DCf_M1*1e-3,'--r', linewidth=2)              
        m3, = ax.plot(t*1e12,dt3DC_M15*1e-3,'b', linewidth=2)              
        l, = ax.plot(t*1e12,dt3DCf_M15*1e-3,'--b', linewidth=2)              
          
        prop = fm.FontProperties(size=15)
        first_legend = ax.legend([m1,m1f],['Kinetic','fluid'], loc=9,prop=prop)
        plt.gca().add_artist(first_legend)
        plt.legend([m1,m2,m3],['$M_0=0.8$','$M_0=1$','$M_0=1.2$'],loc=2, prop=prop)#,bbox_to_anchor=(1.15, 0.65))
        ax.set_ylabel("$d\\theta/dx$ [rad/mm]")
        ax.set_xscale('log')
        ax.set_ylim(0.00,0.23)
        ax.set_xlim(1,np.max(t*1e12))
        ax.set_xlabel("$t$ (ps) ")
        fig.canvas.draw()

# Compare le tau de deflexion avec et sans distribution d'ionisation
def comp_bb_Au(M,I0=4e14,figure=1,taussd=7e-12,k0=2*np.pi/0.35e-6,f=8.,N=500.):
    isnonlocal=True
    Te = 2.2e3
    Ti = 1e3
    ne=.9e27
    nc=9e27
    nesnc=ne/nc
    
    e,z,conc=np.loadtxt('/ccc/cont001/dsku/pegase/home/home_user_S/f8/ruyer4s/Python/Gold_ionisation.txt',unpack=True)
    Zm= np.sum(z*conc)/np.sum(conc)
    print(' Zm = ',Zm)
    nisne = conc/np.sum(z*conc)
    Am=192. 
    a = z*0 +Am
    
    dt3DAu,dt3DAuf, dt3DAum =0*M,0*M,0*M 
    for im in range(len(M)):
        print(im+1,' / ',len(M))
        dt3DAum[im] =-Gauss3D_exact(M=M[im],taussd=taussd,I0=I0,Te=Te,Ti=[Ti],Z=[Zm],A=[Am],nisne=[1./Zm],nesnc=nesnc, k0=k0,f=f,N=N,isnonlocal=isnonlocal,kincoll=False,fluid=False)
        dt3DAuf[im] =-Gauss3D_exact(M=M[im],taussd=taussd,I0=I0,Te=Te,Ti=[Ti],Z=[Zm],A=[Am],nisne=[1./Zm],nesnc=nesnc, k0=k0,f=f,N=N,isnonlocal=isnonlocal,kincoll=False,fluid=True)
        dt3DAu[im] =-Gauss3D_exact(M=M[im],taussd=taussd,I0=I0,Te=Te,Ti=Ti+0*z,Z=z,A=a,nisne=nisne,nesnc=nesnc, k0=k0,f=f,N=N,isnonlocal=isnonlocal,kincoll=False,fluid=False)
  
    if figure is not None:
        plt.rcParams.update({'font.size': 20})
        fig = plt.figure(figure, figsize=[8,5])
        fig.clf()
        ax = fig.add_subplot(1,1,1)
        plt.subplots_adjust(left=0.19, right=0.9, top=0.975, bottom=0.2)        
        m1, = ax.plot(M,dt3DAu*1e-3,'k', linewidth=2)              
        m1, = ax.plot(M,dt3DAum*1e-3,'--k', linewidth=2)              
        m1, = ax.plot(M,dt3DAuf*1e-3,'--r', linewidth=2)              
        #prop = fm.FontProperties(size=15)
        #first_legend = ax.legend([m1,m1f],['Kinetic','fluid'], loc=9,prop=prop)
        #plt.gca().add_artist(first_legend)
        #plt.legend([m1,m2,m3],['$M_0=0.8$','$M_0=1$','$M_0=1.2$'],loc=2, prop=prop)#,bbox_to_anchor=(1.15, 0.65))
        ax.set_ylabel("$d\\theta/dx$ [rad/mm]")
        #ax.set_xscale('log')
        #ax.set_ylim(0.00,0.1)
        #ax.set_xlim(1,np.max(t*1e12))
        ax.set_xlabel("$M_0$")
        fig.canvas.draw()

 
#Calcul et compare la fonction G3 avec la sortie de HERA
def verif_calcul_G3Hera(figure=1,path='/ccc/scratch/cont001/f8/ruyer4s/FCI2_riquier_6ns_ray/',numdiag='1',time='6', Sy=1.7,beta=2.,taussd=7e-12, xlim=[-1,1],ylim=[-1,1],sample=[1,1],N=1000,Z=None, A=None, I=None,clim_dtheta =None,g0=None,M=None,Ti=None, cB=True):
    pathfile=path+'POST1D/COUPES/deflection_bb_ray_z=0.00e+00_'+numdiag+'.gpb'
    r=COUPES_Hera(figure=None, path=pathfile)
    x,y,dtheta = r['x'], r['y'], r['data']

    if I is  None:
        pathfile=path+'/POST1D/COUPES/I_ray_z=0.00e+00_'+numdiag+'.gpb'
        r=COUPES_Hera(figure=None, path=pathfile)
        I = r['data']
        dtheta *= I/1e14
    else:
        I+=0*dtheta

    pathfile=path+'POST1D/COUPES/N0_sur_nc_z=0.00e+00_'+numdiag+'.gpb'
    r=COUPES_Hera(figure=None, path=pathfile)
    nesnc = r['data']
    pathfile=path+'POST1D/COUPES/te_z=0.00e+00_'+numdiag+'.gpb'
    r=COUPES_Hera(figure=None, path=pathfile)
    Te = r['data']/11600.
    if Ti is None:
        pathfile=path+'POST1D/COUPES/ti_z=0.00e+00_'+numdiag+'.gpb'
        r=COUPES_Hera(figure=None, path=pathfile)
        Ti = r['data']/11600.
    else:
        Ti += 0*dtheta
    
    pathfile=path+'POST1D/COUPES/c_v0_[1]_z=0.00e+00_'+numdiag+'.gpb'
    r=COUPES_Hera(figure=None, path=pathfile)
    vd = r['data']
    
    #pathfile=path+'POST1D/COUPES/v0_cs[1]_z=0.00e+00_'+numdiag+'.gpb'
    #r=COUPES_Hera(figure=None, path=pathfile)
    #Mh = r['data']

    if Z is None: # On prend les profils de FCI2
             
        #pwork='/ccc/work/cont001/f8/ruyer4s/FCI2/Sorties/'
        #x1=np.load(pwork+'Xcell_cm_'+time+'.0ns.npy')*1e-2
        #y1=np.load(pwork+'Ycell_cm_'+time+'.0ns.npy')*1e-2
        #Z1=np.load(pwork+'AverageCharge_'+time+'.0ns.npy')
        #Z1=np.concatenate((Z1,Z1))
        #Z1=np.concatenate((Z1,Z1)) 
        #x1=np.concatenate((x1,x1))
        #x1=np.concatenate((-x1,x1))
        #y1=np.concatenate((-y1,y1))
        #y1=np.concatenate((y1,y1))
        ##limit fiasceau int (dans le repere FCI2)
        #xfci2=np.linspace(0,7e-3,300)
        #y1int = -1.1*2.2/(4)*(xfci2-6.5e-3) 
        #y2int = -0.95*2.2/(4)*(xfci2-4e-3) 
        ##Y1int = -1.1*2.2/(4)*(X-6.5e-3) 
        ##Y2int = -0.95*2.2/(4)*(X-4e-3) 
        #xcentre = 4e-3
        #ix=np.argmin(np.abs(xfci2-xcentre))
        #ycentre = 0.5*( y1int[ix]+y2int[ix] )
        ## Rotation et changement de repere 
        #theta = 150.587*np.pi/180.
        ##xhera=np.linspace(0,10e-3,200)
        ##yhera=np.linspace(-2e-3,2e-3,210)+1.5e-3
        ##Yhera,Xhera=np.meshgrid(yhera,xhera)
        #Yhera,Xhera=np.meshgrid(y,x)
        #X= np.cos(theta) * Xhera + np.sin(theta)*Yhera
        #Y=-np.sin(theta) * Xhera + np.cos(theta)*Yhera
        #X+=xcentre
        #Y+=ycentre
        #points = np.array([y1,x1]).T
        ##print(np.shape(Z1),np.shape(points),np.shape(Z1),np.shape(Y),np.shape(X))
        #Zm = griddata( points,Z1, (Y,X), method='cubic', fill_value=0 )
        #A=4.+0*Zm
        #A[Zm>6.1]=192.
        #ablateur= (4.1<Zm)*(Zm<6.1)
        #A[ablateur]=12.
        #A[(2.1<Zm)*(Zm<4)]=6.5
        #Amh=A.T
        #Zmh=Zm.T 
        #N=15 #On lisse sur 15 points (=5 => plantage !)
        #Am = signal.convolve2d(Amh, np.ones((N,N))/(N**2), mode='same')
        #Zm = signal.convolve2d(Zmh, np.ones((N,N))/(N**2), mode='same')
        pathfile=path+'POST1D/COUPES/Z_bb_ray_z=0.00e+00_'+numdiag+'.gpb'
        r=COUPES_Hera(figure=None, path=pathfile)
        Zm = r['data']
        pathfile=path+'POST1D/COUPES/A_bb_ray_z=0.00e+00_'+numdiag+'.gpb'
        r=COUPES_Hera(figure=None, path=pathfile)
        Am = r['data']


    else:
        Am = 0*Te +A
        Zm = 0*Te +Z
    
    cs= np.sqrt((Zm*Te+3*Ti)/(511000.*1836*Am))*3e8
    if M is None:
        M=vd/cs
    else:
        M += 0*Te
    

    xmin,xmax= np.max([xlim[0], np.min(x)]), np.min([xlim[1], np.max(x)])
    ymin,ymax= np.max([ylim[0], np.min(y)]), np.min([ylim[1], np.max(y)])
    indx = range( np.argmin(np.abs(x-xmin)),np.argmin(np.abs(x-xmax))+1, sample[0])
    indy = range( np.argmin(np.abs(y-ymin)),np.argmin(np.abs(y-ymax))+1,sample[1])
    mesh=np.meshgrid(indy,indx)
    Am,Zm,Te,Ti,I,nesnc, M=Am[mesh].T,Zm[mesh].T,Te[mesh].T,Ti[mesh].T,I[mesh].T,nesnc[mesh].T, M[mesh].T
    dtheta = dtheta[mesh].T
    x,y = x[indx],y[indy]
    

    #Start calcul dtheta_th
    dtheta_th = np.zeros((len(y),len(x)))
    for ix in range(len(x)):
        print(ix,' / ',len(x))
        for iy in range(len(y)):
            if  nesnc[iy,ix]>1e-3 and nesnc[iy,ix]<.99:
                #print('M=',M[iy,ix],'taussd=',beta*taussd,'I0/1e14=',I[iy,ix]/1e14,'Te=',Te[iy,ix],'Ti=',[Ti[iy,ix]],'nisne=',[1./Zm[iy,ix]],'g0=',None,'Z=',[Zm[iy,ix]],'A=',[Am[iy,ix]],'nesnc=',nesnc[iy,ix])
                dtheta_th[iy,ix] = -Sy*Gauss3D_exact(M=np.abs(M[iy,ix]),taussd=beta*taussd,I0=I[iy,ix],Te=Te[iy,ix],Ti=[Ti[iy,ix]],nisne=[1./Zm[iy,ix]],g0=g0,Z=[Zm[iy,ix]],A=[Am[iy,ix]],nesnc=nesnc[iy,ix], k0=2*np.pi/0.35e-6,f=8.,N=N,fluid=False,isnonlocal=True, cB=cB) * np.sign(M[iy,ix])
                #print(dtheta_th[iy,ix]) 
    
    if figure is not None:
        plt.rcParams.update({'font.size': 20})
        fig = plt.figure(figure, figsize=[8,4])
        fig.clf()
        ax = fig.add_subplot(1,1,1)
        plt.subplots_adjust(left=0.14, right=1, top=0.9, bottom=0.24) 
        vmi,vMa = np.min( [np.min(dtheta_th[nesnc<0.5]),np.min(0*dtheta[nesnc<0.5])]) , np.max([np.max(dtheta_th[nesnc<0.5]),np.max(0*dtheta[nesnc<0.5])])
        if clim_dtheta is not None:
            vmi,vMa = clim_dtheta[0],clim_dtheta[1]
        cf0=plt.pcolormesh(x*1e3,y*1e3,dtheta_th,vmin=vmi,vmax=vMa,cmap=plt.cm.RdBu)
        plt.colorbar(cf0)#,ticks=[12,13,14,15])
        plt.contour(x*1e3,y*1e3,Zm,[5.9],colors='k')
        plt.contour(x*1e3,y*1e3,M,0,colors='r')
        ax.set_xlabel("$x$ (mm)")
        ax.set_ylabel("$y$ (mm)")
        ax.set_title('deflection, theory')
        #ax.set_ylim(-1.5,1.5)
        #ax.set_xlim(xmin, xmax,xtick)
        fig.canvas.draw()
        plt.show()
    
        plt.rcParams.update({'font.size': 20})
        fig = plt.figure(figure+1, figsize=[8,4])
        fig.clf()
        ax = fig.add_subplot(1,1,1)
        plt.subplots_adjust(left=0.14, right=1, top=0.9, bottom=0.24) 
        cf0=plt.pcolormesh(x*1e3,y*1e3,dtheta,vmin=vmi,vmax=vMa,cmap=plt.cm.RdBu)
        plt.colorbar(cf0)#,ticks=[12,13,14,15])
        plt.contour(x*1e3,y*1e3,Zm,[5.9],colors='k')
        plt.contour(x*1e3,y*1e3,M,0,colors='r')
        ax.set_xlabel("$x$ (mm)")
        ax.set_ylabel("$y$ (mm)")
        ax.set_title('deflection, HERA')

        #ax.set_ylim(-1.5,1.5)
        #ax.set_xlim(xmin, xmax,xtick)
        fig.canvas.draw()
        plt.show()
    
        plt.rcParams.update({'font.size': 20})
        fig = plt.figure(figure+2, figsize=[8,4])
        fig.clf()
        ax = fig.add_subplot(1,1,1)
        plt.subplots_adjust(left=0.14, right=1, top=0.9, bottom=0.24) 
        cf0=plt.pcolormesh(x*1e3,y*1e3,nesnc)
        plt.colorbar(cf0)#,ticks=[12,13,14,15])
        plt.contour(x*1e3,y*1e3,Zm,[5.9],colors='k')
        ax.set_xlabel("$x$ (mm)")
        ax.set_ylabel("$y$ (mm)")
        ax.set_title('$n_e/n_c$')
        #ax.set_ylim(-1.5,1.5)
        #ax.set_xlim(xmin, xmax,xtick)
        fig.canvas.draw()
        plt.show()
   
        plt.rcParams.update({'font.size': 20})
        fig = plt.figure(figure+3, figsize=[8,4])
        fig.clf()
        ax = fig.add_subplot(1,1,1)
        plt.subplots_adjust(left=0.14, right=1, top=0.9, bottom=0.24) 
        cf0=plt.pcolormesh(x*1e3,y*1e3,Te)
        plt.colorbar(cf0)#,ticks=[12,13,14,15])
        plt.contour(x*1e3,y*1e3,Zm,[5.9],colors='k')
        ax.set_xlabel("$x$ (mm)")
        ax.set_ylabel("$y$ (mm)")
        ax.set_title('$T_e$')
        #ax.set_ylim(-1.5,1.5)
        #ax.set_xlim(xmin, xmax,xtick)
        fig.canvas.draw()
        plt.show()
   
        plt.rcParams.update({'font.size': 20})
        fig = plt.figure(figure+4, figsize=[8,4])
        fig.clf()
        ax = fig.add_subplot(1,1,1)
        plt.subplots_adjust(left=0.14, right=1, top=0.9, bottom=0.24) 
        cf0=plt.pcolormesh(x*1e3,y*1e3,Ti)
        plt.colorbar(cf0)#,ticks=[12,13,14,15])
        plt.contour(x*1e3,y*1e3,Zm,[5.9],colors='k')
        ax.set_xlabel("$x$ (mm)")
        ax.set_ylabel("$y$ (mm)")
        ax.set_title('$T_i$')
        #ax.set_ylim(-1.5,1.5)
        #ax.set_xlim(xmin, xmax,xtick)
        fig.canvas.draw()
        plt.show()
   
        plt.rcParams.update({'font.size': 20})
        fig = plt.figure(figure+5, figsize=[8,4])
        fig.clf()
        ax = fig.add_subplot(1,1,1)
        plt.subplots_adjust(left=0.14, right=1, top=0.9, bottom=0.24) 
        cf0=plt.pcolormesh(x*1e3,y*1e3,Zm)
        plt.colorbar(cf0)#,ticks=[12,13,14,15])
        plt.contour(x*1e3,y*1e3,Zm,[5.9],colors='k')
        ax.set_xlabel("$x$ (mm)")
        ax.set_ylabel("$y$ (mm)")
        ax.set_title('$Z$')
        #ax.set_ylim(-1.5,1.5)
        #ax.set_xlim(xmin, xmax,xtick)
        fig.canvas.draw()
        plt.show() 
        plt.rcParams.update({'font.size': 20})
        fig = plt.figure(figure+6, figsize=[8,4])
        fig.clf()
        ax = fig.add_subplot(1,1,1)
        plt.subplots_adjust(left=0.14, right=1, top=0.9, bottom=0.24) 
        cf0=plt.pcolormesh(x*1e3,y*1e3,Am)
        plt.colorbar(cf0)#,ticks=[12,13,14,15])
        plt.contour(x*1e3,y*1e3,Zm,[5.9],colors='k')
        ax.set_xlabel("$x$ (mm)")
        ax.set_ylabel("$y$ (mm)")
        ax.set_title('$A$')
        #ax.set_ylim(-1.5,1.5)
        #ax.set_xlim(xmin, xmax,xtick)
        fig.canvas.draw()
        plt.show()

 
        plt.rcParams.update({'font.size': 20})
        fig = plt.figure(figure+7, figsize=[8,4])
        fig.clf()
        ax = fig.add_subplot(1,1,1)
        plt.subplots_adjust(left=0.14, right=1, top=0.9, bottom=0.24) 
        cf0=plt.pcolormesh(x*1e3,y*1e3,M)
        plt.contour(x*1e3,y*1e3,M,0,colors='r')
        plt.colorbar(cf0)#,ticks=[12,13,14,15])
        plt.contour(x*1e3,y*1e3,Zm,[5.9],colors='k')
        ax.set_xlabel("$x$ (mm)")
        ax.set_ylabel("$y$ (mm)")
        ax.set_title('$M_0$')
        #ax.set_ylim(-1.5,1.5)
        #ax.set_xlim(xmin, xmax,xtick)
        fig.canvas.draw()
        plt.show()
 
        plt.rcParams.update({'font.size': 20})
        fig = plt.figure(figure+8, figsize=[8,4])
        fig.clf()
        ax = fig.add_subplot(1,1,1)
        plt.subplots_adjust(left=0.14, right=1, top=0.9, bottom=0.24) 
        cf0=plt.pcolormesh(x*1e3,y*1e3,I)
        plt.colorbar(cf0)#,ticks=[12,13,14,15])
        plt.contour(x*1e3,y*1e3,Zm,[5.9],colors='k')
        ax.set_xlabel("$x$ (mm)")
        ax.set_ylabel("$y$ (mm)")
        ax.set_title('$I$')
        #ax.set_ylim(-1.5,1.5)
        #ax.set_xlim(xmin, xmax,xtick)
        fig.canvas.draw()
        plt.show()






   

